Cubic-scaling algorithm and self-consistent field for the random-phase approximation with second-order screened exchange

The random-phase approximation with second-order screened exchange (RPA+SOSEX) is a model of electron correlation energy with two caveats: its accuracy depends on an arbitrary choice of mean field, and it scales as $\mathcal{O}(n^5)$ operations and $\mathcal{O}(n^3)$ memory for $n$ electrons. We derive a new algorithm that reduces its scaling to $\mathcal{O}(n^3)$ operations and $\mathcal{O}(n^2)$ memory using controlled approximations and a new self-consistent field that approximates Brueckner coupled-cluster doubles (BCCD) theory with RPA+SOSEX, referred to as Brueckner RPA (BRPA) theory. The algorithm comparably reduces the scaling of second-order M$\mathrm{{\o}}$ller-Plesset (MP2) perturbation theory with smaller cost prefactors than RPA+SOSEX. Within a semiempirical model, we study H$_2$ dissociation to test accuracy and H$_n$ rings to verify scaling.

==> implementation.c <==
%auto-ignore
// Program to benchmark HF, MP2, & BRPA calculations on H_(4m+2) rings
// Command line options: <m> <mode>
// Mode: 0. diagonalize HF matrix
//       1. conventional MP2
//       2. conventional BRPA inner loop evaluation
//       3. conventional BRPA outer loop evaluation
//       4. fast MP2
//       5. fast BRPA inner loop evaluation
//       6. fast BRPA outer loop evaluation

// Mode definitions
#define HF 0
#define MP2_C 1
#define IN_RPA_C 2
#define OUT_RPA_C 3
#define MP2_F 4
#define IN_RPA_F 5
#define OUT_RPA_F 6

//tolerance on quadrature errors
#define Q_TOL 1e-5

//minimum runtime in seconds for an accurate benchmark
#define MIN_TIME 3.0

// Headers
#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include <math.h>
#include <complex.h>
#include <fftw3.h>

//======================================
// 0. EXTERNAL FUNCTION CALL PROTOTYPES
//======================================

// LAPACK calls:
void dsyev_(char*,char*,int*,double*,int*,double*,double*,int*,int*);
void zgels_(char*,int*,int*,int*,double complex*,int*,double complex*,
            int*,double complex*,int*,int*);

// BLAS calls:
double ddot_(int*,double*,int*,double*,int*);
void dgemv_(char*,int*,int*,double*,double*,int*,
            double*,int*,double*,double*,int*);
void dsymm_(char*,char*,int*,int*,double*,double*,int*,
            double*,int*,double*,double*,int*);
void dgemm_(char*,char*,int*,int*,int*,double*,double*,int*,
            double*,int*,double*,double*,int*);
void zgemm_(char*,char*,int*,int*,int*,double complex*,double complex*,int*,
            double complex*,int*,double complex*,double complex*,int*);

// FFTW3 calls:
void* fftw_malloc(size_t);
void fftw_free(void*);
fftw_plan fftw_plan_dft_1d(int,fftw_complex*,fftw_complex*,int,unsigned int);
void fftw_execute();

//====================================
// I. PROBLEM SETUP & HF CALCULATIONS
//====================================

// Evaluate the H_n ring density matrix for n=4m+2
double rho_xy(int n, int ix, int iy)
{
  if(ix%2 != iy%2) { return 0.0; }
  if(ix == iy) { return 0.5; }
  return (sin(0.25*M_PI*(double)(ix-iy))
          /sin(0.5*M_PI*(double)(ix-iy)/(double)n))/(double)n;
}
// Evaluate the semiempirical Hamiltonian for a given R and return the HF energy
double construct_H(int n, double R, double *E_0, double *f0_xy, double *V_xy)
{
  int ix,iy,iR,nx,lda; double mu0,U,dmu,t,V,R_xy,E;
  nx = 2*n; lda = nx+1; mu0 = -0.5; U = 0.5695; *E_0 = 0.0;
  for(ix=0 ; ix<nx ; ix++) { f0_xy[ix+lda*ix] = mu0; V_xy[ix+lda*ix] = U; }
  for(ix=0 ; ix<n ; ix++)
  { f0_xy[2*ix+1+lda*2*ix] = 0.0; V_xy[2*ix+lda*(2*ix+1)] = U; }
  for(iR=1 ; iR<n ; iR++)
  {
    R_xy = R*sqrt((1.0-cos(2.0*M_PI*(double)iR/(double)n))
                  /(1.0-cos(2.0*M_PI/(double)n)));
    t = 0.206*exp(-0.383*R_xy);
    dmu = -(1.0 - exp(-1.235*R_xy))/R_xy;
    V = 0.304*exp(-0.616*R_xy) + (1.0 - exp(-0.616*R_xy))/R_xy;
    *E_0 += 0.5*(double)n/R_xy;
    for(ix=0 ; ix<nx ; ix++) { f0_xy[ix+lda*ix] += dmu; }
    for(ix=0 ; ix<nx-2*iR ; ix++)
    { f0_xy[ix+2*iR+lda*ix] = -t; V_xy[ix+lda*(ix+2*iR)] = V; }
    for(ix=0 ; ix<n-iR ; ix++)
    {
      f0_xy[2*(ix+iR)+1+lda*2*ix] = 0.0;
      f0_xy[2*(ix+iR)+lda*(2*ix+1)] = 0.0;
      V_xy[2*ix+lda*(2*(ix+iR)+1)] = V;
      V_xy[2*ix+1+lda*2*(ix+iR)] = V;
    }
  }
  E = *E_0;
  // 0.5*rho_xy*h_yx contribution to HF total energy
  for(ix=0 ; ix<nx ; ix++) { E += 0.5*rho_xy(n,ix,ix)*f0_xy[ix+lda*ix]; }
  for(iy=0 ; iy<nx ; iy++) for(ix=0 ; ix<iy ; ix++)
  { E += rho_xy(n,ix,iy)*f0_xy[iy+lda*ix]; }
  // Hartree & Fock terms in f0_xy
  for(iy=0 ; iy<nx ; iy++) for(ix=0 ; ix<iy ; ix++)
  {
    f0_xy[ix+lda*ix] += rho_xy(n,iy,iy)*V_xy[ix+lda*iy];
    f0_xy[iy+lda*ix] -= rho_xy(n,iy,ix)*V_xy[ix+lda*iy];
  }
  // 0.5*rho_xy*f0_yx contribution to HF total energy
  for(ix=0 ; ix<nx ; ix++) { E += 0.5*rho_xy(n,ix,ix)*f0_xy[ix+lda*ix]; }
  for(iy=0 ; iy<nx ; iy++) for(ix=0 ; ix<iy ; ix++)
  { E += rho_xy(n,ix,iy)*f0_xy[iy+lda*ix]; }
  return E;
}
// Optimize R with 3-point minimum bracketing
double R_opt(int n, double *E_0, double *f0_xy, double *V_xy)
{
  double R,R_min,R_max,R_new,E,E_min,E_max,E_new;
  R_min = 0.5; R = 1.9; R_max = 8.0;
  E = construct_H(n,R,E_0,f0_xy,V_xy);
  E_min = construct_H(n,R_min,E_0,f0_xy,V_xy);
  E_max = construct_H(n,R_max,E_0,f0_xy,V_xy);
  while( (R_max - R_min) > 1e-6*R )
  {
    R_new = 0.5*(R_min + R);
    E_new = construct_H(n,R_new,E_0,f0_xy,V_xy);
    if(E_new < E) { E_max = E; R_max = R; E = E_new; R = R_new; }
    else { E_min = E_new; R_min = R_new; }
    R_new = 0.5*(R + R_max);
    E_new = construct_H(n,R_new,E_0,f0_xy,V_xy);
    if(E_new < E) { E_min = E; R_min = R; E = E_new; R = R_new; }
    else { E_max = E_new; R_max = R_new; }
  }
  return R;
}
// Diagonalize the HF mean field with LAPACK
int HF_diagonalize(int n, double *epsilon_P, double *phi_xP,
                   double *f0_xy, double *V_xy)
{
  int ix,iy,nx,lda,lwork,info; double *work; char cU,cV;
  nx = 2*n; lda = nx+1; lwork = -1; cU = 'U'; cV = 'V';
  for(iy=0 ; iy<nx ; iy++) for(ix=0 ; ix<iy ; ix++)
  { phi_xP[ix+nx*iy] = f0_xy[iy+lda*ix]; }
  // LAPACK call w/ optimal workspace allocation
  dsyev_(&cV,&cU,&nx,phi_xP,&nx,epsilon_P,epsilon_P,&lwork,&info);
  lwork = (int)epsilon_P[0];
  work = (double*)malloc(sizeof(double)*lwork);
  dsyev_(&cV,&cU,&nx,phi_xP,&nx,epsilon_P,work,&lwork,&info);
  free(work);
  return lwork;
}
// Construct the complex-shifted Green's functions
void construct_G(int n, int nW, double *epsilon_P, double *phi_xP,
                 double complex *omega_W, double complex *G_xyW,
                 double complex *X_Px, double complex *X_xP)
{
  int iP,ix,iW,nx,nxy; double complex one,zero; char cN;
  nx = 2*n; nxy = nx*nx; one = 1.0; zero = 0.0; cN = 'N';
  for(ix=0 ; ix<nx ; ix++) for(iP=0 ; iP<nx ; iP++)
  { X_xP[ix+nx*iP] = phi_xP[ix+nx*iP]; }
  for(iW=0 ; iW<nW ; iW++)
  {
    for(ix=0 ; ix<nx ; ix++)
    for(iP=0 ; iP<nx ; iP++)
    { X_Px[iP+nx*ix] = phi_xP[ix+nx*iP]/(omega_W[iW] - epsilon_P[iP]); }
    zgemm_(&cN,&cN,&nx,&nx,&nx,&one,
           X_xP,&nx,X_Px,&nx,&zero,&(G_xyW[nxy*iW]),&nx);
  }
}
// Construct A0 from Green's functions
void construct_A0(int n, int ne, int na, int ni, double complex *Omega_ea2i2,
                  double complex *G_xya, double complex *G_xyi,
                  double complex *A0_xye)
{
  int ix,iy,ia,ii,ie,ixye,nx; double complex G_a,G_i;
  nx = 2*n;
  for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++) for(ix=0 ; ix<nx ; ix++)
  {
    ixye = ix+nx*(iy+nx*ie);
    A0_xye[ixye] = 0.0;
    for(ia=0 ; ia<na ; ia++) for(ii=0 ; ii<ni ; ii++)
    {
      G_a = G_xya[iy+nx*(ix+nx*ia)];
      G_i = G_xyi[ix+nx*(iy+nx*ii)];
      A0_xye[ixye] -= Omega_ea2i2[ie+ne*(ia+2*na*ii)]*G_i*G_a
                     + Omega_ea2i2[ie+ne*(ia+na+2*na*ii)]*G_i*conj(G_a)
                     + Omega_ea2i2[ie+ne*(ia+2*na*(ii+ni))]*conj(G_i)*G_a
                     + Omega_ea2i2[ie+ne*(ia+na+2*na*(ii+ni))]*conj(G_i*G_a);
    }
  }
}
// Construct S0 from orbitals
void construct_S0(int n, double *phi_xA, double *phi_xI, double *S0_xAI)
{
  int ix,iA,iI,nx;
  nx = 2*n;
  for(iI=0 ; iI<n ; iI++) for(iA=0 ; iA<n ; iA++) for(ix=0 ; ix<nx ; ix++)
  { S0_xAI[ix+nx*(iA+n*iI)] = phi_xA[ix+nx*iA]*phi_xI[ix+nx*iI]; }
}
// Transform basis from f0_xy to f0_AI (lda = 2*n+1)
void transform_f0(int n, double *phi_xA, double *phi_xI, double *X_xI,
                 double *f0_xy, double *f0_AI)
{
  int ix,iy,nx,lda; double one,zero; char cL,cN,cT;
  nx = 2*n; lda = nx+1; one = 1.0; zero = 0.0; cL = 'L'; cN = 'N'; cT = 'T';
  dsymm_(&cL,&cL,&nx,&n,&one,f0_xy,&lda,phi_xI,&nx,&zero,X_xI,&nx);
  dgemm_(&cT,&cN,&n,&n,&nx,&one,phi_xA,&nx,X_xI,&nx,&zero,f0_AI,&lda);
}

//============================
// II. V_xy SUMMATION METHODS
//============================

// Summation of V_xy*X_y using FFTW
//  On 1st call: put n in "off_in" & V_xy in "in"
void sum_V(double complex *fft_in, int off_in,
           double complex *fft_out, int off_out)
{
  static int n,nfft,setup=0;
  static fftw_plan planA,planB;
  static fftw_complex *fft_io,*fft_mid,*fft_wt;
  int i,j;

  // setup FFTW (map to nearest power of 2 for more uniform performance)
  if(setup == 0)
  {
    setup = 1;
    n = off_in;
    nfft = pow(2,ceil(log(2*n)/log(2)));
    fft_io = (fftw_complex*)fftw_malloc(sizeof(fftw_complex)*nfft);
    fft_mid = (fftw_complex*)fftw_malloc(sizeof(fftw_complex)*nfft);
    fft_wt = (fftw_complex*)fftw_malloc(sizeof(fftw_complex)*nfft);
    planA = fftw_plan_dft_1d(nfft,fft_io,fft_mid,FFTW_FORWARD,FFTW_EXHAUSTIVE);
    planB = fftw_plan_dft_1d(nfft,fft_mid,fft_io,FFTW_BACKWARD,FFTW_EXHAUSTIVE);
    for(i=0 ; i<n ; i++) { fft_io[i] = ((double*)fft_in)[(2*n+1)*2*i]; }
    for(i=n ; i<nfft-n ; i++) { fft_io[i] = 0.0; }
    for(i=0 ; i<n ; i++) { fft_io[nfft-n+i] = ((double*)fft_in)[(2*n+1)*2*i]; }
    fftw_execute(planA);
    for(i=0 ; i<nfft ; i++) { fft_wt[i] = fft_mid[i]/(double)nfft; }
    for(i=0 ; i<nfft ; i++) { fft_io[i] = 0.0; }
    return;
  }
  j = 0;
  for(i=0 ; i<n ; i++)
  {
    fft_io[i] = fft_in[j] + fft_in[j+off_in];
    j += 2*off_in;
  }
  for(i=n ; i<nfft ; i++) { fft_io[i] = 0.0; }
  fftw_execute(planA);
  for(i=0 ; i<nfft ; i++) { fft_mid[i] *= fft_wt[i]; }
  fftw_execute(planB);
  j = 0;
  for(i=0 ; i<n ; i++)
  {
    fft_out[j] = fft_out[j+off_out] = fft_io[i];
    j += 2*off_out;
  }
}

//========================================
// III. NUMERICAL QUADRATURE CONSTRUCTION
//========================================

// Evaluate the elliptic integral of the first kind (quarter period, K')
//  with the Arithmetic Geometric Mean (AGM) algorithm & stagnation termination
double Kprime(double k)
{
  double a = 1.0, b = k, c = 1.0;
  while( a != a-c )
  {
    c = 0.5*(a-b);
    b = sqrt(a*b);
    a -= c;
  }
  return 0.5*M_PI/a;
}
// Evaluate the other quarter period, K
double K(double k) { return Kprime(sqrt(1.0-k*k)); }
// Evaluate the Jacobi elliptic function sn(u,k) with a
//  recursive implementation of descending Landen transformation
double sn(double u, double k)
{
  double sn1, k1 = k*k/(2.0 - k*k + 2.0*sqrt(1.0 - k*k));
  if(k1 == 0.0) { return sin(u); }
  sn1 = sn(u/(1.0+k1),k1);
  return (1.0 + k1)*sn1/(1.0 + k1*sn1*sn1);
}
// Evaluate cn(u,k) & dn(u,k) from sn(u,k)
void Jacobi_elliptic(double u, double k, double *sn1, double *cn1, double *dn1)
{
  double phi;
  *sn1 = sn(u,k);
  phi = asin(*sn1);
  *cn1 = cos(phi);
  *dn1 = sqrt(1.0 - pow(k*(*sn1),2));
}
// Setup the first numerical quadrature on the imaginary axis
double quadrature1(int nq, double omega_min, double omega_max,
                   double *Omega_e, double complex *omega_e)
{
  int i,j,n; double k,kprime,kappa,rk,rkappa,sn,cn,dn,theta,*f;
  n = nq - 1; rk = 1.0; rkappa = 1.0;
  k = omega_min/omega_max;
  kprime = sqrt(1 - k*k);
  theta = Kprime(k)/(double)(2*n+1);
  Jacobi_elliptic(theta,kprime,&sn,&cn,&dn);
  kappa = k/dn;
  f = (double*)malloc(sizeof(double)*2*n);
  for(i=0 ; i<2*n ; i++)
  {
    Jacobi_elliptic((double)(i+1)*theta,kprime,&sn,&cn,&dn);
    f[i] = k*sn/cn;
  }
  rk = 1.0/k; rkappa = 1.0/kappa;
  for(i=0 ; i<n ; i++)
  {
    rk *= (pow(k,2) + pow(f[2*i],2))/(pow(k,2) + pow(f[2*i+1],2));
    rkappa *= (pow(kappa,2) + pow(f[2*i],2))/(pow(kappa,2) + pow(f[2*i+1],2));
  }
  for(i=0 ; i<=n ; i++) { Omega_e[i] = 0.5*omega_max/(rk + rkappa); }
  for(i=0 ; i<n ; i++) { Omega_e[0] *= pow(f[2*i]/f[2*i+1],2); }
  for(i=0 ; i<n ; i++) for(j=0 ; j<n ; j++)
  {
    Omega_e[i+1] *= pow(f[2*i+1],2) - pow(f[2*j],2);
    if(i == j) { Omega_e[i+1] /= pow(f[2*i+1],2); }
    else { Omega_e[i+1] /= pow(f[2*i+1],2) - pow(f[2*j+1],2); }
  }
  omega_e[0] = 0.0;
  for(i=0 ; i<n ; i++) { omega_e[i+1] = I*omega_max*f[2*i+1]; }
  free(f);
  return 0.5*(rk - rkappa)/(rk + rkappa);
}
// Setup the second numerical quadrature on a contour
double quadrature2(int nq, double epsilon_0,
                   double epsilon_close, double epsilon_far,
                   double complex *Omega_p, double complex *omega_p)
{
  int i; double error, lambda, k;
  lambda = (epsilon_close - epsilon_0)/(epsilon_far - epsilon_0);
  k = pow(lambda,2)/(2.0 - pow(lambda,2) + 2.0*sqrt(1.0 - pow(lambda,2)));
  error = quadrature1(nq,k,1.0,(double*)Omega_p,omega_p);
  for(i=nq-1 ; i>=0 ; i--)
  {
    Omega_p[i] = ((double*)Omega_p)[i]*(1.0-k)/((1.0+k)*cpow(1.0+omega_p[i],2));
    omega_p[i] = csqrt(2.0*(k+omega_p[i])/((1.0+k)*(1.0+omega_p[i])));
    Omega_p[i] *= (epsilon_far-epsilon_0)/omega_p[i];
    omega_p[i] = (epsilon_far-epsilon_0)*omega_p[i] + epsilon_0;
  }
  return 2.0*error;
}
// Construct the numerical quadratures given an error tolerance
int construct_quadrature(double q_tol, int *ne, int *na, int *ni,
                         double epsilon_Imin, double epsilon_Imax,
                         double epsilon_Amin, double epsilon_Amax,
                         double **Omega_e, double complex **omega_e,
                         double complex **Omega_ea2i2,
                         double complex **omega_a, double complex **omega_i)
{
  int ii,ia,ie,ieai,size; double q_error;
  double complex oa,oi,oe,Oa,Oi,*Omega_a,*Omega_i;
  *ne = *na = *ni = 0;
  do
  {
    if((*ne)++ != 0) { free(*Omega_e); free(*omega_e); }
    *Omega_e = (double*)malloc(sizeof(double)*(*ne));
    *omega_e = (double complex*)malloc(sizeof(double complex)*(*ne));
    q_error = quadrature1(*ne,epsilon_Amin-epsilon_Imax,
                          epsilon_Amax-epsilon_Imin,*Omega_e,*omega_e);
  }while(q_error > q_tol);

  // merging the two copies of the real quadrature point
  (*Omega_e)[0] *= 2.0;

  // pathological cases that require perturbations, assuming an orbital gap
  if( (epsilon_Amax-epsilon_Amin)/(epsilon_Amax-epsilon_Imax) < q_tol )
  { epsilon_Amax += q_tol*(epsilon_Amax-epsilon_Imax); }
  if( (epsilon_Imax-epsilon_Imin)/(epsilon_Amin-epsilon_Imin) < q_tol )
  { epsilon_Imin -= q_tol*(epsilon_Amin-epsilon_Imin); }

  do
  {
    if((*na)++ != 0) { free(Omega_a); free(*omega_a); }
    Omega_a = (double complex*)malloc(sizeof(double complex)*(*na));
    *omega_a = (double complex*)malloc(sizeof(double complex)*(*na));
    q_error = quadrature2(*na,epsilon_Imax,epsilon_Amin,
                          epsilon_Amax,Omega_a,*omega_a);
  }while(q_error > q_tol);
  do
  {
    if((*ni)++ != 0) { free(Omega_i); free(*omega_i); }
    Omega_i = (double complex*)malloc(sizeof(double complex)*(*ni));
    *omega_i = (double complex*)malloc(sizeof(double complex)*(*ni));
    q_error = quadrature2(*ni,epsilon_Amin,epsilon_Imax,
                          epsilon_Imin,Omega_i,*omega_i);
  }while(q_error > q_tol);

  size = 4*(*ne)*(*na)*(*ni);
  *Omega_ea2i2 = (double complex*)malloc(sizeof(double complex)*size);
  for(ii=0 ; ii<(*ni) ; ii++)
  for(ia=0 ; ia<(*na) ; ia++)
  for(ie=0 ; ie<(*ne) ; ie++)
  {
    Oa = Omega_a[ia]; Oi = Omega_i[ii];
    oa = (*omega_a)[ia]; oi = (*omega_i)[ii]; oe = (*omega_e)[ie];
    ieai = ie+(*ne)*(ia+2*(*na)*ii);
    (*Omega_ea2i2)[ieai] = Oa*Oi/(oa-oi+oe);
    ieai = ie+(*ne)*(ia+(*na)+2*(*na)*ii);
    (*Omega_ea2i2)[ieai] = conj(Oa)*Oi/(conj(oa)-oi+oe);
    ieai = ie+(*ne)*(ia+2*(*na)*(ii+(*ni)));
    (*Omega_ea2i2)[ieai] = Oa*conj(Oi)/(oa-conj(oi)+oe);
    ieai = ie+(*ne)*(ia+(*na)+2*(*na)*(ii+(*ni)));
    (*Omega_ea2i2)[ieai] = conj(Oa*Oi)/(conj(oa-oi)+oe);
  }

  free(Omega_a); free(Omega_i);
  return 3*(*ne) + 2*(*na + *ni) + 8*(*ne)*(*na)*(*ni);
}
// Construct the finite difference stencil with a least-squares fit (LAPACK)
double construct_nabla(int n, int ne, double *epsilon_A,
                       double *epsilon_I, double complex *omega_e,
                       double complex *nabla_ef2, double complex *nabla_e2f2)
{
  int iA,iI,ie,ig,iAI,iAIe,i1,nAI,ne2,lda,lwork,info; double error,wt;
  double complex zlwork,*mat,*vec,*work; char cN;
  i1 = 1; nAI = n*n; ne2 = 2*ne-1; lwork = -1; error = 0.0; cN = 'N';
  if(nAI > ne2) { lda = nAI; } else { lda = ne2; }
  mat = (double complex*)malloc(sizeof(double complex)*nAI*ne2);
  vec = (double complex*)malloc(sizeof(double complex)*lda);
  zgels_(&cN,&nAI,&ne2,&i1,mat,&nAI,vec,&lda,&zlwork,&lwork,&info);
  lwork = (int)zlwork;
  work = (double complex*)malloc(sizeof(double complex)*lwork);

  for(ie=0 ; ie<ne ; ie++)
  {
     for(iA=0 ; iA<n ; iA++) for(iI=0 ; iI<n ; iI++) for(ig=0 ; ig<ne ; ig++)
     {
       iAIe = (iA+iI*n)+ig*nAI;
       mat[iAIe] = cpow(epsilon_A[iA]-epsilon_I[iI]+omega_e[ie],2)
                    /(epsilon_A[iA]-epsilon_I[iI]+omega_e[ig]);
     }
     for(iA=0 ; iA<n ; iA++) for(iI=0 ; iI<n ; iI++) for(ig=1 ; ig<ne ; ig++)
     {
       iAIe = (iA+iI*n)+(ig+ne-1)*nAI;
       mat[iAIe] = cpow(epsilon_A[iA]-epsilon_I[iI]+omega_e[ie],2)
                    /(epsilon_A[iA]-epsilon_I[iI]-omega_e[ig]);
     }
     for(iAI=0 ; iAI<nAI ; iAI++) { vec[iAI] = -1.0; }

     // linear least-squares solver assuming full numerical rank of mat
     zgels_(&cN,&nAI,&ne2,&i1,mat,&nAI,vec,&lda,work,&lwork,&info);
     if(nabla_ef2 != NULL)
     { for(ig=0 ; ig<ne2 ; ig++) { nabla_ef2[ie+ne*ig] = vec[ig]; } }
     if(nabla_e2f2 != NULL)
     {
       for(ig=0 ; ig<ne2 ; ig++) { nabla_e2f2[ie+(2*ne-1)*ig] = vec[ig]; }
       if(ie != 0)
       {
         nabla_e2f2[ie+ne-1] = conj(vec[0]);
         for(ig=1 ; ig<ne ; ig++)
         {
           nabla_e2f2[ie+ne-1+(2*ne-1)*(ig+ne-1)] = conj(vec[ig]);
           nabla_e2f2[ie+ne-1+(2*ne-1)*ig] = conj(vec[ig+ne-1]);
         }
       }
     }

     if(ie == 0) { wt = 1.0; } else { wt = 2.0; }
     for(iAI=ne2 ; iAI<nAI ; iAI++) { error += wt*pow(cabs(vec[iAI]),2); }
  }
  free(mat); free(vec); free(work);
  return sqrt(error/(double)(nAI*ne2));
}

//=============================
// IV. CONVENTIONAL ALGORITHMS
//=============================

// Algorithm 1. Conventional calculation of the MP2 self-energy
void MP2c(int n, double *f0_AI, double *V_xy, double *epsilon_A,
          double *epsilon_I, double *phi_xA, double *phi_xI, double *X_x,
          double *X_AI, double *X_xI, double *Y_xI, double *sigma0_xy)
{
  int iA,iB,iI,iJ,ix,iy,ixI,ixJ,ixy,nx,nxy,lda,i1;
  double X,one,zero,*Y_x=Y_xI; char cL,cN,cT,cU;
  nx = 2*n; nxy = nx*nx; lda = nx+1; i1=1; one=1.0; zero=0.0;
  cL='L'; cN='N'; cT='T'; cU='U';
// 3. sigma0_xy <- 0
  for(ixy=0 ; ixy<nxy ; ixy++) { sigma0_xy[ixy] = 0.0; }
// 4. for each A do
  for(iA=0 ; iA<n ; iA++)
  {
// 5. | X_Ix <- phi_Ix*phi_Ax
    for(iI=0 ; iI<n ; iI++) for(ix=0 ; ix<nx ; ix++)
    { X_xI[ix+nx*iI] = phi_xI[ix+nx*iI]*phi_xA[ix+nx*iA]; }
// 6. | X_Ix <- V_xy*X_Iy
    for(iI=0 ; iI<n ; iI++)
    {
      dsymm_(&cL,&cU,&nx,&i1,&one,V_xy,&lda,&(X_xI[nx*iI]),&nx,&zero,Y_x,&nx);
      for(ix=0 ; ix<nx ; ix++) { X_xI[ix+nx*iI] = Y_x[ix]; }
    }
// 7. | for each I do
    for(iI=0 ; iI<n ; iI++)
    {
// 8. | | Y_Jx <- X_Jx*phi_Ix - X_Ix*phi_Jx
      for(iJ=0 ; iJ<n ; iJ++) for(ix=0 ; ix<nx ; ix++)
      {
        ixI = ix+nx*iI; ixJ = ix+nx*iJ;
        Y_xI[ixJ] = X_xI[ixJ]*phi_xI[ixI] - X_xI[ixI]*phi_xI[ixJ];
      }
// 9. | | X_J^B <- phi_Bx*Y_Jx
      dgemm_(&cT,&cN,&n,&n,&nx,&one,phi_xA,&nx,Y_xI,&nx,&zero,X_AI,&n);
//10. | | X_J^B <- X_J^B/(epsilon_A - epsilon_I + epsilon_B - epsilon_J)
      for(iB=0 ; iB<n ; iB++) for(iJ=0 ; iJ<n ; iJ++)
      {
        X_AI[iB+n*iJ] /= epsilon_A[iA] - epsilon_I[iI]
                        + epsilon_A[iB] - epsilon_I[iJ];
      }
//11. | | X <- X_J^B*f0_B^J
      X = 0.0;
      for(iJ=0 ; iJ<n ; iJ++)
      { X += ddot_(&n,&(X_AI[n*iJ]),&i1,&(f0_AI[lda*iJ]),&i1); }
//12. | | Y_Jx <- X_J^B*phi_Bx
      dgemm_(&cN,&cN,&nx,&n,&n,&one,phi_xA,&nx,X_AI,&n,&zero,Y_xI,&nx);
//13. | | X_x <- phi_jx*Y_jx
      for(ix=0 ; ix<nx ; ix++)
      { X_x[ix] = ddot_(&n,&(phi_xI[ix]),&nx,&(Y_xI[ix]),&nx); }
//14. | | X_x <- V_xy*X_y
      dsymm_(&cL,&cU,&nx,&i1,&one,V_xy,&lda,X_x,&nx,&zero,Y_x,&nx);
      for(ix=0 ; ix<nx ; ix++) { X_x[ix] = Y_x[ix]; }
//15. | | sigma0_xy <- sigma0_xy + phi_ax*phi_iy*(X + X_x - X_y)
      for(ix=0 ; ix<nx ; ix++) for(iy=0 ; iy<nx ; iy++)
      {
        sigma0_xy[ix+nx*iy] += phi_xA[ix+nx*iA]*phi_xI[iy+nx*iI]
                              *(X + X_x[ix] - X_x[iy]);
      }
//16. | end for
    }
//17. end for
  }
}
// Algorithm 2. Conventional calculation of BRPA residual, R_Ix^A
void inBRPAc(int n, double *V_xy, double *epsilon_A, double *epsilon_I,
             double *phi_xA, double *phi_xI, double *S_xAI,
             double *R_xAI, double *X_AI, double *X_xI, double *Y_xI)
{
  int iA,iB,iI,iJ,ix,iy,nx,nxy,nxA,lda,i1; double one,zero,V; char cL,cN,cT,cU;
  nx = 2*n; nxy = nx*nx; nxA = nx*n; lda = nx+1; i1 = 1;
  one = 1.0; zero = 0.0; cL = 'L'; cN = 'N'; cT = 'T'; cU = 'U';
// 3. R_Ix^A <- S_Ix^A - phi_Ax*phi_Ix
  for(iI=0 ; iI<n ; iI++) for(iA=0 ; iA<n ; iA++) for(ix=0 ; ix<nx ; ix++)
  {
    R_xAI[ix+nx*(iA+n*iI)] = S_xAI[ix+nx*(iA+n*iI)]
                            - phi_xA[ix+nx*iA]*phi_xI[ix+nx*iI];
  }
// 4. for each A do
  for(iA=0 ; iA<n ; iA++)
  {
// 5. | X_Ix <- V_xy*S_Iy^A
    for(iI=0 ; iI<n ; iI++)
    {
      dsymm_(&cL,&cU,&nx,&i1,&one,V_xy,&lda,&(S_xAI[nx*(iA+n*iI)]),
             &nx,&zero,&(X_xI[nx*iI]),&nx);
    }
// 6. | for each I do
    for(iI=0 ; iI<n ; iI++)
    {
// 7. | | X_J^B <- S_Ix^B*X_Jx
      dgemm_(&cT,&cN,&n,&n,&nx,&one,&(S_xAI[nxA*iI]),
             &nx,X_xI,&nx,&zero,X_AI,&n);
// 8. | | X_J^B <- X_J^B/(epsilon_A - epsilon_I + epsilon_B - epsilon_J)
      for(iB=0 ; iB<n ; iB++) for(iJ=0 ; iJ<n ; iJ++)
      {
        X_AI[iB+n*iJ] /= epsilon_A[iA] - epsilon_I[iI]
                        + epsilon_A[iB] - epsilon_I[iJ];
      }
// 9. | | Y_Jx <- X_J^B*phi_Bx
      dgemm_(&cN,&cN,&nx,&n,&n,&one,phi_xA,&nx,X_AI,&n,&zero,Y_xI,&nx);
//10. | | R_Jx^A <- R_Jx^A + Y_Jx*phi_Ix
      for(iJ=0 ; iJ<n ; iJ++) for(ix=0 ; ix<nx ; ix++)
      { R_xAI[ix+nx*(iA+n*iJ)] += Y_xI[ix+nx*iJ]*phi_xI[ix+nx*iI]; }
//11. | end for
    }
//12. end for
  }
}
// Algorithm 3. Conventional calculation of the BRPA self-energy
void outBRPAc(int n, double *f0_AI, double *V_xy, double *epsilon_A,
              double *epsilon_I, double *phi_xA, double *phi_xI,
              double *S_xAI, double *sigma_xy, double *X_AI, double *Y_AI,
              double *X_xI, double *Y_xI, double *X_xAI)
{
  int iA,iB,iI,iJ,ix,iy,ixy,iAI,ixAI,nx,nxy,nAI,nxA,nxAI,lda,i1;
  double one,zero,neg_one,*Y_x=Y_xI; char cL,cN,cT,cU;
  nx = 2*n; nxy = nx*nx; nAI = n*n; nxA = nx*n; nxAI = nxA*n;
  lda = nx+1; i1 = 1; one = 1.0; zero = 0.0; neg_one = -1.0;
  cL = 'L'; cN = 'N'; cT = 'T'; cU = 'U';
// 3. X_I^A <- 0
  for(iAI=0 ; iAI<nAI ; iAI++) { X_AI[iAI] = 0.0; }
// 4. X_Ix^A <- 0
  for(ixAI=0 ; ixAI<nxAI ; ixAI++) { X_xAI[ixAI] = 0.0; }
// 5. for each A do
  for(iA=0 ; iA<n ; iA++)
  {
// 6. | X_Ix <- V_xy*S_Iy^A
    for(iI=0 ; iI<n ; iI++)
    {
      dsymm_(&cL,&cU,&nx,&i1,&one,V_xy,&lda,&(S_xAI[nx*(iA+n*iI)]),
             &nx,&zero,&(X_xI[nx*iI]),&nx);
    }
// 7. | for each I do
    for(iI=0 ; iI<n ; iI++)
    {
// 8. | | Y_J^B <- S_Ix^B*X_Jx
      dgemm_(&cT,&cN,&n,&n,&nx,&one,&(S_xAI[nxA*iI]),
             &nx,X_xI,&nx,&zero,Y_AI,&n);
// 9. | | Y_J^B <- Y_J^B/(epsilon_A - epsilon_I + epsilon_B - epsilon_J)
      for(iB=0 ; iB<n ; iB++) for(iJ=0 ; iJ<n ; iJ++)
      {
        Y_AI[iB+n*iJ] /= epsilon_A[iA] - epsilon_I[iI]
                        + epsilon_A[iB] - epsilon_I[iJ];
      }
//10. | | X_J^A <- X_J^A - Y_J^B*h_B^I
      dgemv_(&cT,&n,&n,&neg_one,Y_AI,&n,&(f0_AI[lda*iI]),
             &i1,&one,&(X_AI[iA]),&n);
//11. | | X_I^A <- X_I^A + Y_J^B*h_B^J
      for(iJ=0 ; iJ<n ; iJ++)
      { X_AI[iA+n*iI] += ddot_(&n,&(Y_AI[n*iJ]),&i1,&(f0_AI[lda*iJ]),&i1); }
//12. | | Y_Jx <- Y_J^B*phi_Bx
      dgemm_(&cN,&cN,&nx,&n,&n,&one,phi_xA,&nx,Y_AI,&n,&zero,Y_xI,&nx);
//13. | | X_Jx^A <- X_Jx^A - Y_Jx*phi_Ix
      for(ix=0 ; ix<nx ; ix++) for(iJ=0 ; iJ<n ; iJ++)
      { X_xAI[ix+nx*(iA+n*iJ)] -= Y_xI[ix+nx*iJ]*phi_xI[ix+nx*iI]; }
//14. | | X_Ix^A <- X_Ix^A + Y_Jx*phi_Jx
      for(ix=0 ; ix<nx ; ix++)
      { X_xAI[ix+nx*(iA+n*iI)] += ddot_(&n,&(Y_xI[ix]),&nx,&(phi_xI[ix]),&nx); }
//15. | end for
    }
//16. end for
  }
//17. X_Ix^A <- V_xy*X_Iy^A
  for(iAI=0 ; iAI<nAI ; iAI++)
  {
    dsymm_(&cL,&cU,&nx,&i1,&one,V_xy,&lda,&(X_xAI[nx*iAI]),&nx,&zero,Y_x,&nx);
    for(ix=0 ; ix<nx ; ix++) { X_xAI[ix+nx*iAI] = Y_x[ix]; }
  }
//18. sigma_xy <- phi_Ax*phi_Iy*(X_I^A + X_Ix^A - X_Iy^A)
  for(ixy=0 ; ixy<nxy ; ixy++) { sigma_xy[ixy] = 0.0; }
  for(iI=0 ; iI<n ; iI++) for(iA=0 ; iA<n ; iA++)
  for(ix=0 ; ix<nx ; ix++) for(iy=0 ; iy<nx ; iy++)
  {
    sigma_xy[ix+nx*iy] += phi_xA[ix+nx*iA]*phi_xI[iy+nx*iI]*(X_AI[iA+n*iI]
                           + X_xAI[ix+nx*(iA+n*iI)] - X_xAI[iy+nx*(iA+n*iI)]);
  }
}

//====================
// V. FAST ALGORITHMS
//====================

// Algorithm 4. Fast calculation of the MP2 self-energy
void MP2f(int n, int ne, int na, int ni, double complex *work1,
          double complex *work2, double complex *work3, double *Omega_e,
          double complex *Omega_ea2i2, double *f0_xy, double *V_xy,
          double complex *G_xya, double complex *G_xyi, double *sigma0_xy,
          double complex *v_xe, double complex *X_xea2, double complex *X_xei2,
          double complex *J_xye, double complex *W_xye, double complex *X_xye,
          double complex *F_xya, double complex *F_xyi)
{
  int ix,iy,iz,ixy,ia,ii,ie,ixye,ixya,ixyi;
  int nx,ne1,na2,ni2,nea2,nei2,nxy,nxe,nxye,nxya,nxyi;
  double complex one,zero,neg_one,V; char cC,cN,cT;
  nx = 2*n; ne1 = ne-1; na2 = 2*na; ni2 = 2*ni; nea2 = ne*na2; nei2 = ne*ni2;
  nxy = nx*nx; nxe = nx*ne; nxye = nxy*ne; nxya = nxy*na; nxyi = nxy*ni;
  one = 1.0; zero = 0.0; neg_one = -1.0; cC = 'C'; cN = 'N'; cT = 'T';
// 3. J0_xy^e <- 0
  for(ixye=0 ; ixye<nxye ; ixye++) { J_xye[ixye] = 0.0; }
// 4. W0_xy^e <- 0
  for(ixye=0 ; ixye<nxye ; ixye++) { W_xye[ixye] = 0.0; }
// 5. F0_xy^i <- G_xz^i*h_zy
  for(iy=0 ; iy<nx ; iy++) for(ix=0 ; ix<=iy ; ix++)
  { X_xye[ix+nx*iy] = X_xye[iy+nx*ix] = f0_xy[iy+(nx+1)*ix]; }
  for(ii=0 ; ii<ni ; ii++)
  {
    zgemm_(&cN,&cN,&nx,&nx,&nx,&one,&(G_xyi[nxy*ii]),
           &nx,X_xye,&nx,&zero,&(F_xyi[nxy*ii]),&nx);
  }
// 6. for each i do
  for(ii=0 ; ii<ni ; ii++)
  {
// 7. | X_xy^e <- Omega_e*Omega_ai^ebar*G_xy^a
    for(ie=0 ; ie<ne ; ie++) for(ia=0 ; ia<na ; ia++)
    {
      work1[ie+ne*ia] = Omega_e[ie]
                       *conj(Omega_ea2i2[ie+ne*(ia+na+na2*(ii+ni))]);
      work1[ie+ne*(ia+na)] = Omega_e[ie]
                            *conj(Omega_ea2i2[ie+ne*(ia+na2*(ii+ni))]);
    }
    zgemm_(&cN,&cC,&nxy,&ne,&na,&one,G_xya,&nxy,
           &(work1[ne*na]),&ne,&zero,X_xye,&nxy);
    for(ixye=0 ; ixye<nxye ; ixye++) { X_xye[ixye] = conj(X_xye[ixye]); }
    zgemm_(&cN,&cT,&nxy,&ne,&na,&one,G_xya,&nxy,work1,&ne,&one,X_xye,&nxy);
// 8. | W0_xy^e <- W0_xy^e - G_xy^i*X_yx^e
    for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++) for(ix=0 ; ix<nx ; ix++)
    {
      W_xye[ix+nx*(iy+nx*ie)] -= G_xyi[ix+nx*(iy+nx*ii)]
                                *X_xye[iy+nx*(ix+nx*ie)];
    }
// 9. | J0_xy^e <- J0_xy^e + F0_xz^i*X_zy^e
    zgemm_(&cN,&cN,&nx,&nxe,&nx,&one,&(F_xyi[nxy*ii]),
           &nx,X_xye,&nx,&one,J_xye,&nx);
//+++ BEGIN conjugate i copy of this loop:
//+7. | X_xy^e <- Omega_e*Omega_a(i*)^ebar*G_xy^a
    for(ie=0 ; ie<ne ; ie++) for(ia=0 ; ia<na ; ia++)
    {
      work1[ie+ne*ia] = Omega_e[ie]*conj(Omega_ea2i2[ie+ne*(ia+na+na2*ii)]);
      work1[ie+ne*(ia+na)] = Omega_e[ie]*conj(Omega_ea2i2[ie+ne*(ia+na2*ii)]);
    }
    zgemm_(&cN,&cC,&nxy,&ne,&na,&one,G_xya,&nxy,
           &(work1[ne*na]),&ne,&zero,X_xye,&nxy);
    for(ixye=0 ; ixye<nxye ; ixye++) { X_xye[ixye] = conj(X_xye[ixye]); }
    zgemm_(&cN,&cT,&nxy,&ne,&na,&one,G_xya,&nxy,work1,&ne,&one,X_xye,&nxy);
//+8. | W0_xy^e <- W0_xy^e - G_xy^(i*)*X_yx^e
    for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++) for(ix=0 ; ix<nx ; ix++)
    {
      W_xye[ix+nx*(iy+nx*ie)] -= conj(G_xyi[ix+nx*(iy+nx*ii)])
                                *X_xye[iy+nx*(ix+nx*ie)];
    }
//+9. | J0_xy^e <- J0_xy^e + F0_xz^(i*)*X_zy^e
    for(ixy=0 ; ixy<nxy ; ixy++) { F_xya[ixy] = conj(F_xyi[ixy+nxy*ii]); }
    zgemm_(&cN,&cN,&nx,&nxe,&nx,&one,F_xya,&nx,X_xye,&nx,&one,J_xye,&nx);
//+++ END conjugate i copy of this loop:
//10. end for
  }
//11. W0_xy^e <- V_xz*W0_zy^e
  for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
  { sum_V(&(W_xye[nx*(iy+nx*ie)]),1,&(W_xye[nx*(iy+nx*ie)]),1); }
//12. W0_xy^e <- V_yz*W0_xz^e
  for(ie=0 ; ie<ne ; ie++) for(ix=0 ; ix<nx ; ix++)
  { sum_V(&(W_xye[ix+nxy*ie]),nx,&(W_xye[ix+nxy*ie]),nx); }
//13. v0_x^e <- V_xy*J0_yy^e
  for(ie=0 ; ie<ne ; ie++)
  { sum_V(&(J_xye[nxy*ie]),1+nx,&(v_xe[nx*ie]),1); }
//14. F0_xy^p <- 0
  for(ixya=0 ; ixya<nxya ; ixya++) { F_xya[ixya] = 0.0; }
  for(ixyi=0 ; ixyi<nxyi ; ixyi++) { F_xyi[ixyi] = 0.0; }
//15. for each x do
  for(ix=0 ; ix<nx ; ix++)
  {
//16. | X_y^ea <- Omega_ai^e*G_xy^i
    for(ii=0 ; ii<ni ; ii++) for(iy=0 ; iy<nx ; iy++)
    {
      work2[iy+nx*ii] = G_xyi[ix+nx*(iy+nx*ii)];
      work2[iy+nx*(ii+ni)] = conj(G_xyi[ix+nx*(iy+nx*ii)]);
    }
    zgemm_(&cN,&cT,&nx,&nea2,&ni2,&one,work2,&nx,
           Omega_ea2i2,&nea2,&zero,X_xea2,&nx);
//17. | X_y^ei <- Omega_ai^e*G_yx^a
    for(ii=0 ; ii<ni2 ; ii++) for(ia=0 ; ia<na2 ; ia++) for(ie=0 ; ie<ne ; ie++)
    { work1[ia+na2*(ie+ne*ii)] = Omega_ea2i2[ie+ne*(ia+na2*ii)]; }
    for(ia=0 ; ia<na ; ia++) for(iy=0 ; iy<nx ; iy++)
    {
      work2[iy+nx*ia] = G_xya[iy+nx*(ix+nx*ia)];
      work2[iy+nx*(ia+na)] = conj(G_xya[iy+nx*(ix+nx*ia)]);
    }
    zgemm_(&cN,&cN,&nx,&nei2,&na2,&one,work2,&nx,work1,&na2,&zero,X_xei2,&nx);
//18. | F0_xy^a <- F0_xy^a + X_y^ea*(W0_xy^e + v0_x^e)
    for(ie=0 ; ie<ne ; ie++) for(ia=0 ; ia<na ; ia++) for(iy=0 ; iy<nx ; iy++)
    {
      F_xya[ix+nx*(iy+nx*ia)] += X_xea2[iy+nx*(ie+ne*ia)]
                                *(W_xye[ix+nx*(iy+nx*ie)]+v_xe[ix+nx*ie]);
    }
    for(ie=1 ; ie<ne ; ie++) for(ia=0 ; ia<na ; ia++) for(iy=0 ; iy<nx ; iy++)
    {
      F_xya[ix+nx*(iy+nx*ia)] += conj(X_xea2[iy+nx*(ie+ne*(ia+na))]
                                *(W_xye[ix+nx*(iy+nx*ie)]+v_xe[ix+nx*ie]));
    }
//19. | F0_yx^i <- F0_yx^i + X_y^ei*W0_xy^e
    for(ie=0 ; ie<ne ; ie++) for(ii=0 ; ii<ni ; ii++) for(iy=0 ; iy<nx ; iy++)
    {
      F_xyi[iy+nx*(ix+nx*ii)] += X_xei2[iy+nx*(ie+ne*ii)]
                                *W_xye[ix+nx*(iy+nx*ie)];
    }
    for(ie=1 ; ie<ne ; ie++) for(ii=0 ; ii<ni ; ii++) for(iy=0 ; iy<nx ; iy++)
    {
      F_xyi[iy+nx*(ix+nx*ii)] += conj(X_xei2[iy+nx*(ie+ne*(ii+ni))]
                                *W_xye[ix+nx*(iy+nx*ie)]);
    }
//20. | X_zy^e <- G_zy^i*X_y^(e*)i
    for(iy=0 ; iy<nx ; iy++)
    {
      for(ii=0 ; ii<ni ; ii++) for(ie=0 ; ie<ne ; ie++)
      {
        work1[ii+ni2*ie] = conj(X_xei2[iy+nx*(ie+ne*(ii+ni))]);
        work1[ii+ni+ni2*ie] = conj(X_xei2[iy+nx*(ie+ne*ii)]);
      }
      for(ii=0 ; ii<ni ; ii++) for(iz=0 ; iz<nx ; iz++)
      {
        work2[iz+nx*ii] = G_xyi[iz+nx*(iy+nx*ii)];
        work2[iz+nx*(ii+ni)] = conj(G_xyi[iz+nx*(iy+nx*ii)]);
      }
      zgemm_(&cN,&cN,&nx,&ne,&ni2,&one,work2,&nx,work1,
             &ni2,&zero,&(X_xye[nx*iy]),&nxy);
    }
//21. | X_zy^e <- V_yw*X_zw^e
    for(ie=0 ; ie<ne ; ie++) for(iz=0 ; iz<nx ; iz++)
    { sum_V(&(X_xye[iz+nxy*ie]),nx,&(X_xye[iz+nxy*ie]),nx); }
//22. | X_zy^e <- Omega_e*V_xz*X_zy^e
    for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++) for(iz=0 ; iz<nx ; iz++)
    {
      if(ix < iz) { V = V_xy[ix+(nx+1)*iz]; } else { V = V_xy[iz+(nx+1)*ix]; }
      X_xye[iz+nx*(iy+nx*ie)] *= Omega_e[ie]*V;
    }
//23. | F0_zy^a <- F0_zy^a + X_y^ea*X_zy^e
    for(iy=0 ; iy<nx ; iy++)
    {
      for(ia=0 ; ia<na ; ia++) for(ie=0 ; ie<ne ; ie++)
      { work1[ie+ne*ia] = X_xea2[iy+nx*(ie+ne*ia)]; }
      zgemm_(&cN,&cN,&nx,&na,&ne,&one,&(X_xye[nx*iy]),
             &nxy,work1,&ne,&one,&(F_xya[nx*iy]),&nxy);
    }
    for(ixye=0 ; ixye<nxye ; ixye++) { X_xye[ixye] = conj(X_xye[ixye]); }
    for(iy=0 ; iy<nx ; iy++)
    {
      for(ia=0 ; ia<na ; ia++) for(ie=1 ; ie<ne ; ie++)
      { work1[ie-1+ne1*ia] = conj(X_xea2[iy+nx*(ie+ne*(ia+na))]); }
      zgemm_(&cN,&cN,&nx,&na,&ne1,&one,&(X_xye[nx*iy+nxy]),
             &nxy,work1,&ne1,&one,&(F_xya[nx*iy]),&nxy);
    }
//24. | X_zy^e <- G_zy^a*X_z^(e*)a
    for(iz=0 ; iz<nx ; iz++)
    {
      for(ia=0 ; ia<na ; ia++) for(ie=0 ; ie<ne ; ie++)
      {
        work1[ia+na2*ie] = conj(X_xea2[iz+nx*(ie+ne*(ia+na))]);
        work1[ia+na+na2*ie] = conj(X_xea2[iz+nx*(ie+ne*ia)]);
      }
      for(ia=0 ; ia<na ; ia++) for(iy=0 ; iy<nx ; iy++)
      {
        work2[iy+nx*ia] = G_xya[iz+nx*(iy+nx*ia)];
        work2[iy+nx*(ia+na)] = conj(G_xya[iz+nx*(iy+nx*ia)]);
      }
      zgemm_(&cN,&cN,&nx,&ne,&na2,&one,work2,&nx,work1,&na2,&zero,work3,&nx);
      for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
      { X_xye[iz+nx*(iy+nx*ie)] = work3[iy+nx*ie]; }
    }
//25. | X_zy^e <- V_zw*X_wy^e
    for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
    { sum_V(&(X_xye[nx*(iy+nx*ie)]),1,&(X_xye[nx*(iy+nx*ie)]),1); }
//26. | X_zy^e <- V_xy*(Omega_e*X_zy^e + J0_xy^e)
    for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++) for(iz=0 ; iz<nx ; iz++)
    {
      if(ix < iy) { V = V_xy[ix+(nx+1)*iy]; } else { V = V_xy[iy+(nx+1)*ix]; }
      X_xye[iz+nx*(iy+nx*ie)] = V*(Omega_e[ie]*X_xye[iz+nx*(iy+nx*ie)]
                                   + J_xye[ix+nx*(iy+nx*ie)]);
    }
//27. | F0_zy^i <- F0_zy^i + X_z^ei*X_zy^e
    for(iz=0 ; iz<nx ; iz++)
    {
      for(ii=0 ; ii<ni ; ii++) for(ie=0 ; ie<ne ; ie++)
      { work1[ie+ne*ii] = X_xei2[iz+nx*(ie+ne*ii)]; }
      for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
      { work2[iy+nx*ie] = X_xye[iz+nx*(iy+nx*ie)]; }
      zgemm_(&cN,&cN,&nx,&ni,&ne,&one,work2,&nx,work1,&ne,&zero,work3,&nx);
      for(ii=0 ; ii<ni ; ii++) for(iy=0 ; iy<nx ; iy++)
      { F_xyi[iz+nx*(iy+nx*ii)] += work3[iy+nx*ii]; }
    }
    for(iz=0 ; iz<nx ; iz++)
    {
      for(ii=0 ; ii<ni ; ii++) for(ie=1 ; ie<ne ; ie++)
      { work1[ie-1+ne1*ii] = conj(X_xei2[iz+nx*(ie+ne*(ii+ni))]); }
      for(ie=1 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
      { work2[iy+nx*(ie-1)] = conj(X_xye[iz+nx*(iy+nx*ie)]); }
      zgemm_(&cN,&cN,&nx,&ni,&ne1,&one,work2,&nx,work1,&ne1,&zero,work3,&nx);
      for(ii=0 ; ii<ni ; ii++) for(iy=0 ; iy<nx ; iy++)
      { F_xyi[iz+nx*(iy+nx*ii)] += work3[iy+nx*ii]; }
    }
//28. end for
  }
//29. sigma0_xy <- F0_xz^i*G_zy^i - G_xz^a*F0_zy^a
  for(ixy=0 ; ixy<nxy ; ixy++) { X_xye[ixy] = 0.0; }
  for(ia=0 ; ia<na ; ia++)
  {
    zgemm_(&cN,&cN,&nx,&nx,&nx,&neg_one,&(G_xya[nxy*ia]),
           &nx,&(F_xya[nxy*ia]),&nx,&one,X_xye,&nx);
  }
  for(ii=0 ; ii<ni ; ii++)
  {
    zgemm_(&cN,&cN,&nx,&nx,&nx,&one,&(F_xyi[nxy*ii]),
           &nx,&(G_xyi[nxy*ii]),&nx,&one,X_xye,&nx);
  }
  for(ixy=0 ; ixy<nxy ; ixy++) { sigma0_xy[ixy] = 2.0*creal(X_xye[ixy]); }
}
// Algorithm 5. Fast calculation of the BRPA residual, R_xy^e
void inBRPAf(int n, int ne, double complex *omega_e, double *Omega_e,
             double complex *nabla_ef2, double complex *A0_xye,
             double complex *A_xye, double complex *R_xye,
             double complex *X_ef2, double complex *X_xye,
             double complex *Y_xye)
{
  int ie,ig,ix,iy,ixy,ixye,nx,ne1,nxy,nxye;
  double complex one,zero,neg_one,Omega; char cC,cN,cT;
  nx = 2*n; ne1 = ne-1; nxy = nx*nx; nxye = nxy*ne;
  one = 1.0; zero = 0.0; neg_one = -1.0; cC = 'C'; cN = 'N'; cT = 'T';
// 3. X_f^e <- Omega_f*(1-delta_f^e)/(omega_e - omega_f + delta_f^e)
  for(ie=0 ; ie<ne ; ie++) for(ig=0 ; ig<ne ; ig++)
  {
    if(ie != ig) { X_ef2[ie+ne*ig] = Omega_e[ig]/(omega_e[ie] - omega_e[ig]); }
    else { X_ef2[ie+ne*ie] = 0.0; }
    if(ig != 0)
    { X_ef2[ie+ne*(ig+ne-1)] = Omega_e[ig]/(omega_e[ie] + omega_e[ig]); }
  }
// 4. X_xy^e <- V_xz*A0_zy^e
  for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
  { sum_V(&(A0_xye[nx*(iy+nx*ie)]),1,&(X_xye[nx*(iy+nx*ie)]),1); }
// 5. Y_xy^e <- Omega_e*nabla_f^e*X_xy^f
  zgemm_(&cN,&cC,&nxy,&ne,&ne1,&one,&(X_xye[nxy]),&nxy,
         &(nabla_ef2[ne*ne]),&ne,&zero,Y_xye,&nxy);
  for(ixye=0 ; ixye<nxye ; ixye++) { Y_xye[ixye] = conj(Y_xye[ixye]); }
  zgemm_(&cN,&cT,&nxy,&ne,&ne,&one,X_xye,&nxy,nabla_ef2,&ne,&one,Y_xye,&nxy);
  for(ie=0 ; ie<ne ; ie++) for(ixy=0 ; ixy<nxy ; ixy++)
  { Y_xye[ixy+nxy*ie] *= Omega_e[ie]; }
// 6. R_xy^e <- A0_xy^e - A_zx^ebar*Y_zy^e
  for(ixye=0 ; ixye<nxye ; ixye++) { R_xye[ixye] = A0_xye[ixye]; }
  for(ie=0 ; ie<ne ; ie++)
  {
    zgemm_(&cC,&cN,&nx,&nx,&nx,&neg_one,&(A_xye[nxy*ie]),&nx,
           &(Y_xye[nxy*ie]),&nx,&one,&(R_xye[nxy*ie]),&nx);
  }
// 7. Y_xy^e <- A_zx^ebar*X_zy^e
  for(ie=0 ; ie<ne ; ie++)
  {
    zgemm_(&cC,&cN,&nx,&nx,&nx,&one,&(A_xye[nxy*ie]),&nx,
           &(X_xye[nxy*ie]),&nx,&zero,&(Y_xye[nxy*ie]),&nx);
  }
// 8. R_xy^e <- R_xy^e + X_f^e*Y_xy^f
  for(ixye=0 ; ixye<nxye ; ixye++) { R_xye[ixye] = conj(R_xye[ixye]); }
  zgemm_(&cN,&cC,&nxy,&ne,&ne1,&one,&(Y_xye[nxy]),
         &nxy,&(X_ef2[ne*ne]),&ne,&one,R_xye,&nxy);
  for(ixye=0 ; ixye<nxye ; ixye++) { R_xye[ixye] = conj(R_xye[ixye]); }
  zgemm_(&cN,&cT,&nxy,&ne,&ne,&one,Y_xye,&nxy,X_ef2,&ne,&one,R_xye,&nxy);
// 9. Y_xy^e <- X_f^e*A_xy^f
  zgemm_(&cN,&cC,&nxy,&ne,&ne1,&one,&(A_xye[nxy]),
         &nxy,&(X_ef2[ne*ne]),&ne,&zero,Y_xye,&nxy);
  for(ixye=0 ; ixye<nxye ; ixye++) { Y_xye[ixye] = conj(Y_xye[ixye]); }
  zgemm_(&cN,&cT,&nxy,&ne,&ne,&one,A_xye,&nxy,X_ef2,&ne,&one,Y_xye,&nxy);
//10. R_xy^e <- R_xy^e + Y_zx^ebar*X_zy^e
  for(ie=0 ; ie<ne ; ie++)
  {
    zgemm_(&cC,&cN,&nx,&nx,&nx,&one,&(Y_xye[nxy*ie]),&nx,
           &(X_xye[nxy*ie]),&nx,&one,&(R_xye[nxy*ie]),&nx);
  }
//11. X_xy^e <- V_xz*R_zy^e
  for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
  { sum_V(&(R_xye[nx*(iy+nx*ie)]),1,&(X_xye[nx*(iy+nx*ie)]),1); }
//12. R_xy^e <- A_xy^e - R_xy^e - Y_xz^e*X_zy^e
  for(ixye=0 ; ixye<nxye ; ixye++) { R_xye[ixye] = A_xye[ixye] - R_xye[ixye]; }
  for(ie=0 ; ie<ne ; ie++)
  {
    zgemm_(&cN,&cN,&nx,&nx,&nx,&neg_one,&(Y_xye[nxy*ie]),&nx,
           &(X_xye[nxy*ie]),&nx,&one,&(R_xye[nxy*ie]),&nx);
  }
//13. Y_xy^e <- A_xz^e*X_zy^e
  for(ie=0 ; ie<ne ; ie++)
  {
    zgemm_(&cN,&cN,&nx,&nx,&nx,&one,&(A_xye[nxy*ie]),&nx,
           &(X_xye[nxy*ie]),&nx,&zero,&(Y_xye[nxy*ie]),&nx);
  }
//14. R_xy^e <- R_xy^e + X_f^e*Y_xy^f
  for(ixye=0 ; ixye<nxye ; ixye++) { R_xye[ixye] = conj(R_xye[ixye]); }
  zgemm_(&cN,&cC,&nxy,&ne,&ne1,&one,&(Y_xye[nxy]),
         &nxy,&(X_ef2[ne*ne]),&ne,&one,R_xye,&nxy);
  for(ixye=0 ; ixye<nxye ; ixye++) { R_xye[ixye] = conj(R_xye[ixye]); }
  zgemm_(&cN,&cT,&nxy,&ne,&ne,&one,Y_xye,&nxy,X_ef2,&ne,&one,R_xye,&nxy);
//15. Y_xy^e <- X_xy^e + Omega_e*nabla_f^e*X_xy^f
  zgemm_(&cN,&cC,&nxy,&ne,&ne1,&one,&(X_xye[nxy]),&nxy,
         &(nabla_ef2[ne*ne]),&ne,&zero,Y_xye,&nxy);
  for(ixye=0 ; ixye<nxye ; ixye++) { Y_xye[ixye] = conj(Y_xye[ixye]); }
  zgemm_(&cN,&cT,&nxy,&ne,&ne,&one,X_xye,&nxy,nabla_ef2,&ne,&one,Y_xye,&nxy);
  for(ie=0 ; ie<ne ; ie++) for(ixy=0 ; ixy<nxy ; ixy++)
  { Y_xye[ixy+nxy*ie] = X_xye[ixy+nxy*ie] + Omega_e[ie]*Y_xye[ixy+nxy*ie]; }
//16. R_xy^e <- R_xy^e - A_xz^e*Y_zy^e
  for(ie=0 ; ie<ne ; ie++)
  {
    zgemm_(&cN,&cN,&nx,&nx,&nx,&neg_one,&(A_xye[nxy*ie]),&nx,
           &(Y_xye[nxy*ie]),&nx,&one,&(R_xye[nxy*ie]),&nx);
  }
}
// Evaluation of symmetric tensors from their reduced form
double complex map_e(int ne, int ie, double complex *X_e)
{ if(ie < ne) { return X_e[ie]; } else { return conj(X_e[ie-ne+1]); } }
double complex dmap_e(int ne, int ie, double *X_e)
{ if(ie < ne) { return X_e[ie]; } else { return X_e[ie-ne+1]; } }
double complex map_xef2(int nx, int ne,
                        int ix, int ie, int ig, double complex *X_xef2)
{
  if(ie < ne) { return X_xef2[ix+nx*(ie+ne*ig)]; }
  if(ig == 0) { return conj(X_xef2[ix+nx*(ie-ne+1)]); }
  if(ig < ne) { return conj(X_xef2[ix+nx*(ie-ne+1+ne*(ig+ne-1))]); }
  return conj(X_xef2[ix+nx*(ie-ne+1+ne*(ig-ne+1))]);
}
double complex map_xai2(int nx, int na, int ni,
                        int ix, int ia, int ii, double complex *X_xai2)
{
  if(ia < na) { return X_xai2[ix+nx*(ia+na*ii)]; }
  else if(ii < ni) { return conj(X_xai2[ix+nx*(ia-na+na*(ii+ni))]); }
  else { return conj(X_xai2[ix+nx*(ia-na+na*(ii-ni))]); }
}
// Algorithm 6. Fast calculation of the BRPA self-energy
void outBRPAf(int n, int ne, int na, int ni, double complex *work1,
              double complex *work2, double complex *work3,
              double complex *omega_e, double *Omega_e,
              double complex *nabla_e2f2, double complex *Omega_ea2i2,
              double *f0_xy, double *V_xy, double complex *A_xye,
              double complex *G_xya, double complex *G_xyi, double *sigma_xy,
              double complex *U_e2f2, double complex *W_e2f2,
              double complex *X_e2f2, double complex *Y_e2f2,
              double complex *Z_e2f2, double complex *X_ea2i2,
              double complex *v_xe, double complex *X_xef2,
              double complex *X_xai2, double complex *X_xea2,
              double complex *X_xei2, double complex *Y_xea2,
              double complex *Y_xei2, double complex *W_xye,
              double complex *X_xye, double complex *X_xyi,
              double complex *F_xya, double complex *F_xyi, int *e_bar)
{
  int ix,iy,iz,ia,ii,ie,ig,iai,ixe,ixy,ixya,ixyi;
  int nx,ne1,ne2,na2,ni2,nxe,nxy,nxya,nxyi,nai2,nai4,nei2,nea2;
  double complex one,zero,neg_one,V; char cN,cT;
  nx = 2*n; ne1 = ne-1; ne2 = 2*ne-1; na2 = 2*na; ni2 = 2*ni;
  nxe = nx*ne; nxy = nx*nx; nxya = nxy*na; nxyi = nxy*ni;
  nai2 = na*ni2; nai4= 2*nai2; nei2 = ne*ni2; nea2 = ne*na2;
  one = 1.0; zero = 0.0; neg_one = -1.0; cN = 'N'; cT = 'T';
// 3. F_xy^p <- 0
  for(ixya=0 ; ixya<nxya ; ixya++) { F_xya[ixya] = 0.0; }
  for(ixyi=0 ; ixyi<nxyi ; ixyi++) { F_xyi[ixyi] = 0.0; }
// 4. X_f^e <- (1 - delta_f^e)/(omega_e - omega_f + delta_f^e)
  for(ie=0 ; ie<ne2 ; ie++) { X_e2f2[ie+ne2*ie] = 0.0; }
  for(ig=0 ; ig<ne2 ; ig++) for(ie=0 ; ie<ne2 ; ie++)
  {
    if(ie != ig)
    { X_e2f2[ie+ne2*ig] = 1.0/(map_e(ne,ie,omega_e) - map_e(ne,ig,omega_e)); }
  }
// 5. Y_f^e <- Omega_g*X_e^(g*)*X_f^g
  for(ig=0 ; ig<ne2 ; ig++) for(ie=0 ; ie<ne2 ; ie++)
  { Z_e2f2[ie+ne2*ig] = dmap_e(ne,ig,Omega_e)*X_e2f2[e_bar[ig]+ne2*ie]; }
  zgemm_(&cN,&cN,&ne2,&ne2,&ne2,&one,Z_e2f2,&ne2,X_e2f2,&ne2,&zero,Y_e2f2,&ne2);
// 6. X_xy^i <- G_xz^i*h_zy
  for(iy=0 ; iy<nx ; iy++) for(ix=0 ; ix<=iy ; ix++)
  { X_xye[ix+nx*iy] = X_xye[iy+nx*ix] = f0_xy[iy+(nx+1)*ix]; }
  for(ii=0 ; ii<ni ; ii++)
  {
    zgemm_(&cN,&cN,&nx,&nx,&nx,&one,&(G_xyi[nxy*ii]),
           &nx,X_xye,&nx,&zero,&(X_xyi[nxy*ii]),&nx);
  }
// 7. X_xy^e <- Omega_e*V_xz*A_zy^(e*)
  for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
  { sum_V(&(A_xye[nx*(iy+nx*ie)]),1,&(X_xye[nx*(iy+nx*ie)]),1); }
  for(ie=0 ; ie<ne ; ie++) for(ixy=0 ; ixy<nxy ; ixy++)
  { X_xye[ixy+nxy*ie] = Omega_e[ie]*conj(X_xye[ixy+nxy*ie]); }
// 8. W_xy^e <- V_yz*X_xz^e
  for(ie=0 ; ie<ne ; ie++) for(ix=0 ; ix<nx ; ix++)
  { sum_V(&(X_xye[ix+nxy*ie]),nx,&(W_xye[ix+nxy*ie]),nx); }
// 9. X_x^ai <- X_xy^i*G_yx^a
  for(ix=0 ; ix<nx ; ix++)
  {
    for(iy=0 ; iy<nx ; iy++) for(ii=0 ; ii<ni ; ii++)
    {
      work2[ii+ni2*iy] = X_xyi[ix+nx*(iy+nx*ii)];
      work2[ii+ni+ni2*iy] = conj(X_xyi[ix+nx*(iy+nx*ii)]);
    }
    zgemm_(&cN,&cN,&ni2,&na,&nx,&one,work2,&ni2,
           &(G_xya[nx*ix]),&nxy,&zero,work1,&ni2);
    for(ia=0 ; ia<na ; ia++) for(ii=0 ; ii<ni2 ; ii++)
    { X_xai2[ix+nx*(ia+na*ii)] = work1[ii+ni2*ia]; }
  }
//10. v_x^e <- Omega_ai^e*X_x^ai
  for(ix=0 ; ix<nx ; ix++) for(ie=0 ; ie<ne ; ie++)
  {
    v_xe[ix+nx*ie] = 0.0;
    for(ii=0 ; ii<ni2 ; ii++) for(ia=0 ; ia<na2 ; ia++)
    {
      v_xe[ix+nx*ie] += Omega_ea2i2[ie+ne*(ia+na2*ii)]
                       *map_xai2(nx,na,ni,ix,ia,ii,X_xai2);
    }
  }
//11. X_x^ef <- X_yx^e*v_y^f
  for(ix=0 ; ix<nx ; ix++)
  {
    for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
    { work2[ie+ne*iy] = X_xye[iy+nx*(ix+nx*ie)]; }
    zgemm_(&cN,&cN,&ne,&ne,&nx,&one,work2,&ne,v_xe,&nx,&zero,work3,&ne);
    for(ig=0 ; ig<ne ; ig++) for(ie=0 ; ie<ne ; ie++)
    { X_xef2[ix+nx*(ie+ne*ig)] = work3[ie+ne*ig]; }
    for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
    { work2[ie+ne*iy] = conj(X_xye[iy+nx*(ix+nx*ie)]); }
    zgemm_(&cN,&cN,&ne,&ne,&nx,&one,work2,&ne,v_xe,&nx,&zero,work3,&ne);
    for(ig=1 ; ig<ne ; ig++) for(ie=0 ; ie<ne ; ie++)
    { X_xef2[ix+nx*(ie+ne*(ig+ne1))] = conj(work3[ie+ne*ig]); }
  }
//12. v_x^e <- v_x^e + X_f^e*(X_x^ff - X_x^fe) - nabla_f^e*X_x^ef
  for(ie=0 ; ie<ne ; ie++) for(ig=0 ; ig<ne2 ; ig++) for(ix=0 ; ix<nx ; ix++)
  {
    v_xe[ix+nx*ie] += X_e2f2[ie+ne2*ig]*(map_xef2(nx,ne,ix,ig,ig,X_xef2)
                                         - map_xef2(nx,ne,ix,ig,ie,X_xef2))
                     - nabla_e2f2[ie+ne2*ig]*map_xef2(nx,ne,ix,ie,ig,X_xef2);
  }
//13. v_x^e <- Omega_e*V_xy*v_y^(e*)
  for(ie=0 ; ie<ne ; ie++)
  { sum_V(&(v_xe[nx*ie]),1,&(v_xe[nx*ie]),1); }
  for(ie=0 ; ie<ne ; ie++) for(ix=0 ; ix<nx ; ix++)
  { v_xe[ix+nx*ie] = Omega_e[ie]*conj(v_xe[ix+nx*ie]); }
//14. X_x^ef <- X_xy^e*v_y^f
  for(ix=0 ; ix<nx ; ix++)
  {
    for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
    { work2[ie+ne*iy] = X_xye[ix+nx*(iy+nx*ie)]; }
    zgemm_(&cN,&cN,&ne,&ne,&nx,&one,work2,&ne,v_xe,&nx,&zero,work3,&ne);
    for(ig=0 ; ig<ne ; ig++) for(ie=0 ; ie<ne ; ie++)
    { X_xef2[ix+nx*(ie+ne*ig)] = work3[ie+ne*ig]; }
    for(ie=0 ; ie<ne ; ie++) for(iy=0 ; iy<nx ; iy++)
    { work2[ie+ne*iy] = conj(X_xye[ix+nx*(iy+nx*ie)]); }
    zgemm_(&cN,&cN,&ne,&ne,&nx,&one,work2,&ne,v_xe,&nx,&zero,work3,&ne);
    for(ig=1 ; ig<ne ; ig++) for(ie=0 ; ie<ne ; ie++)
    { X_xef2[ix+nx*(ie+ne*(ig+ne1))] = conj(work3[ie+ne*ig]); }
  }
//15. v_x^e <- v_x^e + X_e^f*(X_x^ef + X_x^fe) - nabla_e^f*X_x^ff
  for(ie=0 ; ie<ne ; ie++) for(ig=0 ; ig<ne2 ; ig++) for(ix=0 ; ix<nx ; ix++)
  {
    v_xe[ix+nx*ie] += X_e2f2[ig+ne2*ie]*(map_xef2(nx,ne,ix,ie,ig,X_xef2)
                                         + map_xef2(nx,ne,ix,ig,ie,X_xef2))
                     - nabla_e2f2[ig+ne2*ie]*map_xef2(nx,ne,ix,ig,ig,X_xef2);
  }
//16. for each x do
  for(ix=0 ; ix<nx ; ix++)
  {
//17. | X_y^ea <- Omega_ai^e*G_xy^i
    for(ii=0 ; ii<ni ; ii++) for(iy=0 ; iy<nx ; iy++)
    {
      work2[iy+nx*ii] = G_xyi[ix+nx*(iy+nx*ii)];
      work2[iy+nx*(ii+ni)] = conj(G_xyi[ix+nx*(iy+nx*ii)]);
    }
    zgemm_(&cN,&cT,&nx,&nea2,&ni2,&one,work2,&nx,
           Omega_ea2i2,&nea2,&zero,X_xea2,&nx);
//18. | X_y^ei <- Omega_ai^e*G_yx^a
    for(ii=0 ; ii<ni2 ; ii++) for(ia=0 ; ia<na2 ; ia++) for(ie=0 ; ie<ne ; ie++)
    { work1[ia+na2*(ie+ne*ii)] = Omega_ea2i2[ie+ne*(ia+na2*ii)]; }
    for(ia=0 ; ia<na ; ia++) for(iy=0 ; iy<nx ; iy++)
    {
      work2[iy+nx*ia] = G_xya[iy+nx*(ix+nx*ia)];
      work2[iy+nx*(ia+na)] = conj(G_xya[iy+nx*(ix+nx*ia)]);
    }
    zgemm_(&cN,&cN,&nx,&nei2,&na2,&one,work2,&nx,work1,&na2,&zero,X_xei2,&nx);
//19. | F_xy^a <- F_xy^a + X_y^ea*(W_xy^e + v_x^e)
    for(ie=0 ; ie<ne ; ie++) for(ia=0 ; ia<na ; ia++) for(iy=0 ; iy<nx ; iy++)
    {
      F_xya[ix+nx*(iy+nx*ia)] += X_xea2[iy+nx*(ie+ne*ia)]
                                *(W_xye[ix+nx*(iy+nx*ie)]+v_xe[ix+nx*ie]);
    }
    for(ie=1 ; ie<ne ; ie++) for(ia=0 ; ia<na ; ia++) for(iy=0 ; iy<nx ; iy++)
    {
      F_xya[ix+nx*(iy+nx*ia)] += conj(X_xea2[iy+nx*(ie+ne*(ia+na))]
                                *(W_xye[ix+nx*(iy+nx*ie)]+v_xe[ix+nx*ie]));
    }
//20. | F_yx^i <- F_yx^i + X_y^ei*W_xy^e
    for(ie=0 ; ie<ne ; ie++) for(ii=0 ; ii<ni ; ii++) for(iy=0 ; iy<nx ; iy++)
    {
      F_xyi[iy+nx*(ix+nx*ii)] += X_xei2[iy+nx*(ie+ne*ii)]
                                *W_xye[ix+nx*(iy+nx*ie)];
    }
    for(ie=1 ; ie<ne ; ie++) for(ii=0 ; ii<ni ; ii++) for(iy=0 ; iy<nx ; iy++)
    {
      F_xyi[iy+nx*(ix+nx*ii)] += conj(X_xei2[iy+nx*(ie+ne*(ii+ni))]
                                *W_xye[ix+nx*(iy+nx*ie)]);
    }
//21. | for each y do
    for(iy=0 ; iy<nx ; iy++)
    {
//22. | | Z_f^e <- X_xz^e*W_yz^f
      for(iz=0 ; iz<nx ; iz++) for(ie=0 ; ie<ne ; ie++)
      {
        work2[ie+ne2*iz] = X_xye[ix+nx*(iz+nx*ie)];
        if(ie != 0) { work2[ie+ne1+ne2*iz] = conj(X_xye[ix+nx*(iz+nx*ie)]); }
      }
      for(iz=0 ; iz<nx ; iz++) for(ie=0 ; ie<ne ; ie++)
      {
        work3[iz+nx*ie] = W_xye[iy+nx*(iz+nx*ie)];
        if(ie != 0) { work3[iz+nx*(ie+ne1)] = conj(W_xye[iy+nx*(iz+nx*ie)]); }
      }
      zgemm_(&cN,&cN,&ne2,&ne2,&nx,&one,work2,&ne2,work3,&nx,&zero,Z_e2f2,&ne2);
//23. | | U_f^e <- Y_f^e*Z_f^e + Omega_g*(nabla_e^(g*)*nabla_f^g*Z_g^(g*)
//                - X_e^(g*)*nabla_f^g*Z_g^e - nabla_e^g*X_f^(g*)*Z_f^g)
      for(ig=0 ; ig<ne2 ; ig++) for(ie=0 ; ie<ne2 ; ie++)
      {
        U_e2f2[ie+ne2*ig] = Y_e2f2[ie+ne2*ig]*Z_e2f2[ie+ne2*ig];
        work1[ie+ne2*ig] = dmap_e(ne,ig,Omega_e)*nabla_e2f2[e_bar[ig]+ne2*ie]
                          *Z_e2f2[e_bar[ig]+ne2*ig];
      }
      zgemm_(&cN,&cN,&ne2,&ne2,&ne2,&one,work1,&ne2,
             nabla_e2f2,&ne2,&one,U_e2f2,&ne2);
      for(ig=0 ; ig<ne2 ; ig++) for(ie=0 ; ie<ne2 ; ie++)
      {
        work1[ie+ne2*ig] = dmap_e(ne,ig,Omega_e)*X_e2f2[e_bar[ig]+ne2*ie]
                          *Z_e2f2[ie+ne2*ig];
      }
      zgemm_(&cN,&cN,&ne2,&ne2,&ne2,&neg_one,work1,
             &ne2,nabla_e2f2,&ne2,&one,U_e2f2,&ne2);
      for(ig=0 ; ig<ne2 ; ig++) for(ie=0 ; ie<ne2 ; ie++)
      {
        work1[ie+ne2*ig] = dmap_e(ne,ie,Omega_e)*X_e2f2[e_bar[ie]+ne2*ig]
                          *Z_e2f2[ie+ne2*ig];
      }
      zgemm_(&cT,&cN,&ne2,&ne2,&ne2,&neg_one,nabla_e2f2,
             &ne2,work1,&ne2,&one,U_e2f2,&ne2);
//24. | | W_f^e <- W_xy^f - X_g^e*Z_g^f
      for(ig=0 ; ig<ne ; ig++) for(ie=0 ; ie<ne2 ; ie++)
      {
        W_e2f2[ie+ne2*ig] = W_xye[ix+nx*(iy+nx*ig)];
        if(ig != 0) { W_e2f2[ie+ne2*(ig+ne1)] = conj(W_xye[ix+nx*(iy+nx*ig)]); }
      }
      zgemm_(&cN,&cT,&ne2,&ne2,&ne2,&neg_one,X_e2f2,
             &ne2,Z_e2f2,&ne2,&one,W_e2f2,&ne2);
//25. | | U_f^e <- U_f^e + Omega_f*(X_e^(f*)*W_e^f - nabla_e^(f*)*W_(f*)^f)
      for(ig=0 ; ig<ne2 ; ig++) for(ie=0 ; ie<ne2 ; ie++)
      {
        U_e2f2[ie+ne2*ig] += dmap_e(ne,ig,Omega_e)*(X_e2f2[e_bar[ig]+ne2*ie]
                            *W_e2f2[ig+ne2*ie] - nabla_e2f2[e_bar[ig]+ne2*ie]
                            *W_e2f2[ig+ne2*e_bar[ig]]);
      }
//26. | | W_f^e <- W_yx^f - X_g^e*Z_f^g
      for(ig=0 ; ig<ne ; ig++) for(ie=0 ; ie<ne2 ; ie++)
      {
        W_e2f2[ie+ne2*ig] = W_xye[iy+nx*(ix+nx*ig)];
        if(ig != 0) { W_e2f2[ie+ne2*(ig+ne1)] = conj(W_xye[iy+nx*(ix+nx*ig)]); }
      }
      zgemm_(&cN,&cN,&ne2,&ne2,&ne2,&neg_one,X_e2f2,
             &ne2,Z_e2f2,&ne2,&one,W_e2f2,&ne2);
//27. | | U_f^e <- U_f^e + Omega_e*(X_f^(e*)*W_f^e - nabla_f^(e*)*W_(e*)^e)
      for(ig=0 ; ig<ne2 ; ig++) for(ie=0 ; ie<ne2 ; ie++)
      {
        U_e2f2[ie+ne2*ig] += dmap_e(ne,ie,Omega_e)*(X_e2f2[e_bar[ie]+ne2*ig]
                            *W_e2f2[ie+ne2*ig] - nabla_e2f2[e_bar[ie]+ne2*ig]
                            *W_e2f2[ie+ne2*e_bar[ie]]);
      }
//28. | | U_(e*)^e <- U_(e*)^e + Omega_e*(V_xy - X_f^e*W_xy^f - X_f^(e*)*W_f^e)
      if(ix<iy) { V = V_xy[ix+(nx+1)*iy]; } else  { V = V_xy[iy+(nx+1)*ix]; }
      for(ie=0 ; ie<ne2 ; ie++)
      { U_e2f2[ie+ne2*e_bar[ie]] += dmap_e(ne,ie,Omega_e)*V; }
      for(ig=0 ; ig<ne2 ; ig++) for(ie=0 ; ie<ne2 ; ie++)
      {
        U_e2f2[ie+ne2*e_bar[ie]] -= dmap_e(ne,ie,Omega_e)
                                   *X_e2f2[e_bar[ie]+ne2*ig]*W_e2f2[ie+ne2*ig];
      }
      for(ig=0 ; ig<ne ; ig++) for(ie=0 ; ie<ne2 ; ie++)
      {
        U_e2f2[ie+ne2*e_bar[ie]] -= dmap_e(ne,ie,Omega_e)*X_e2f2[ie+ne2*ig]
                                   *W_xye[ix+nx*(iy+nx*ig)];
        if(ig != 0)
        {
          U_e2f2[ie+ne2*e_bar[ie]] -= dmap_e(ne,ie,Omega_e)
                                     *X_e2f2[ie+ne2*(ig+ne1)]
                                     *conj(W_xye[ix+nx*(iy+nx*ig)]);
        }
      }
//29. | | X_ai^e <- U_f^e*Omega_ai^f
      for(iai=0 ; iai<nai4 ; iai++) for(ie=0 ; ie<ne ; ie++)
      { work1[ie+ne2*iai] = Omega_ea2i2[ie+ne*iai]; }
      for(ii=0 ; ii<ni ; ii++) for(ia=0 ; ia<na ; ia++) for(ie=1 ; ie<ne ; ie++)
      {
        work1[ie+ne1+ne2*(ia+na2*ii)] =
         conj(Omega_ea2i2[ie+ne*(ia+na+na2*(ii+ni))]);
        work1[ie+ne1+ne2*(ia+na+na2*ii)] =
         conj(Omega_ea2i2[ie+ne*(ia+na2*(ii+ni))]);
        work1[ie+ne1+ne2*(ia+na2*(ii+ni))] =
         conj(Omega_ea2i2[ie+ne*(ia+na+na2*ii)]);
        work1[ie+ne1+ne2*(ia+na+na2*(ii+ni))] =
         conj(Omega_ea2i2[ie+ne*(ia+na2*ii)]);
      }
      zgemm_(&cN,&cN,&ne,&nai4,&ne2,&one,U_e2f2,
             &ne2,work1,&ne2,&zero,X_ea2i2,&ne);
//30. | | X_z^ai <- G_zx^a*G_yz^i
      for(ii=0 ; ii<ni ; ii++) for(ia=0 ; ia<na ; ia++) for(iz=0 ; iz<nx ; iz++)
      {
        X_xai2[iz+nx*(ia+na*ii)] = G_xya[iz+nx*(ix+nx*ia)]
                                  *G_xyi[iy+nx*(iz+nx*ii)];
        X_xai2[iz+nx*(ia+na*(ii+ni))] = G_xya[iz+nx*(ix+nx*ia)]
                                       *conj(G_xyi[iy+nx*(iz+nx*ii)]);
      }
//31. | | X_z^ai <- V_zw*X_w^ai
      for(iai=0 ; iai<nai2 ; iai++)
      { sum_V(&(X_xai2[nx*iai]),1,&(X_xai2[nx*iai]),1); }
//32. | | Y_z^ei <- X_z^ea*X_z^ai
      for(iz=0 ; iz<nx ; iz++)
      {
        for(ia=0 ; ia<na2 ; ia++) for(ii=0 ; ii<ni2 ; ii++)
        { work1[ii+ni2*ia] = map_xai2(nx,na,ni,iz,ia,ii,X_xai2); }
        for(ie=0 ; ie<ne ; ie++) for(ia=0 ; ia<na2 ; ia++)
        { work2[ia+na2*ie] = X_xea2[iz+nx*(ie+ne*ia)]; }
        zgemm_(&cN,&cN,&ni2,&ne,&na2,&one,work1,
               &ni2,work2,&na2,&zero,work3,&ni2);
        for(ie=0 ; ie<ne ; ie++) for(ii=0 ; ii<ni2 ; ii++)
        { Y_xei2[iz+nx*(ie+ne*ii)] = work3[ii+ni2*ie]; }
      }
//33. | | F_yz^a <- F_yz^a + X_ai^e*Y_z^ei
      for(ia=0 ; ia<na ; ia++) for(ii=0 ; ii<ni2 ; ii++)
      for(ie=0 ; ie<ne ; ie++)
      { work1[ie+ne*(ii+ni2*ia)] = X_ea2i2[ie+ne*(ia+na2*ii)]; }
      zgemm_(&cN,&cN,&nx,&na,&nei2,&one,Y_xei2,&nx,work1,&nei2,&zero,work3,&nx);
      for(ia=0 ; ia<na ; ia++) for(iz=0 ; iz<nx ; iz++)
      { F_xya[iy+nx*(iz+nx*ia)] += work3[iz+nx*ia]; }
      for(ia=0 ; ia<na ; ia++) for(ii=0 ; ii<ni2 ; ii++)
      for(ie=0 ; ie<ne ; ie++)
      {
        if(ie==0) { work1[ne*(ii+ni2*ia)] = 0; }
        else { work1[ie+ne*(ii+ni2*ia)] = X_ea2i2[ie+ne*(ia+na+na2*ii)]; }
      }
      zgemm_(&cN,&cN,&nx,&na,&nei2,&one,Y_xei2,&nx,work1,&nei2,&zero,work3,&nx);
      for(ia=0 ; ia<na ; ia++) for(iz=0 ; iz<nx ; iz++)
      { F_xya[iy+nx*(iz+nx*ia)] += conj(work3[iz+nx*ia]); }
//34. | | X_z^ai <- G_zy^a*G_xz^i
      for(ii=0 ; ii<ni ; ii++) for(ia=0 ; ia<na ; ia++) for(iz=0 ; iz<nx ; iz++)
      {
        X_xai2[iz+nx*(ia+na*ii)] = G_xya[iz+nx*(iy+nx*ia)]
                                  *G_xyi[ix+nx*(iz+nx*ii)];
        X_xai2[iz+nx*(ia+na*(ii+ni))] = G_xya[iz+nx*(iy+nx*ia)]
                                       *conj(G_xyi[ix+nx*(iz+nx*ii)]);
      }
//35. | | X_z^ai <- V_zw*X_w^ai
      for(iai=0 ; iai<nai2 ; iai++)
      { sum_V(&(X_xai2[nx*iai]),1,&(X_xai2[nx*iai]),1); }
//36. | | X_z^ai <- X_z^ai + X_xw^i*G_wy^a
      for(ii=0 ; ii<ni ; ii++) for(iz=0 ; iz<nx ; iz++)
      {
        work2[iz+nx*ii] = X_xyi[ix+nx*(iz+nx*ii)];
        work2[iz+nx*(ii+ni)] = conj(X_xyi[ix+nx*(iz+nx*ii)]);
      }
      zgemm_(&cT,&cN,&na,&ni2,&nx,&one,&(G_xya[nx*iy]),
             &nxy,work2,&nx,&zero,work1,&na);
      for(iai=0 ; iai<nai2 ; iai++) for(iz=0 ; iz<nx ; iz++)
      { X_xai2[iz+nx*iai] += work1[iai]; }
//37. | | Y_z^ea <- X_z^ei*X_z^ai
      for(iz=0 ; iz<nx ; iz++)
      {
        for(ii=0 ; ii<ni2 ; ii++) for(ia=0 ; ia<na2 ; ia++)
        { work1[ia+na2*ii] = map_xai2(nx,na,ni,iz,ia,ii,X_xai2); }
        for(ie=0 ; ie<ne ; ie++) for(ii=0 ; ii<ni2 ; ii++)
        { work2[ii+ni2*ie] = X_xei2[iz+nx*(ie+ne*ii)]; }
        zgemm_(&cN,&cN,&na2,&ne,&ni2,&one,work1,
               &na2,work2,&ni2,&zero,work3,&na2);
        for(ie=0 ; ie<ne ; ie++) for(ia=0 ; ia<na2 ; ia++)
        { Y_xea2[iz+nx*(ie+ne*ia)] = work3[ia+na2*ie]; }
      }
//38. | | F_zy^i <- F_zy^i + X_ai^e*Y_z^ea
      zgemm_(&cN,&cN,&nx,&ni,&nea2,&one,Y_xea2,&nx,
             X_ea2i2,&nea2,&one,&(F_xyi[nx*iy]),&nxy);
      for(ii=0 ; ii<ni ; ii++) for(ia=0 ; ia<na2 ; ia++)
      for(ie=0 ; ie<ne ; ie++)
      {
        if(ie==0) { work1[ne*(ia+na2*ii)] = 0; }
        else { work1[ie+ne*(ia+na2*ii)] = X_ea2i2[ie+ne*(ia+na2*(ii+ni))]; }
      }
      zgemm_(&cN,&cN,&nx,&ni,&nea2,&one,Y_xea2,&nx,work1,&nea2,&zero,work3,&nx);
      for(ii=0 ; ii<ni ; ii++) for(iz=0 ; iz<nx ; iz++)
      { F_xyi[iz+nx*(iy+nx*ii)] += conj(work3[iz+nx*ii]); }
//39. | end for
    }
//40. end for
  }
//41. sigma_xy <- F_xz^i*G_zy^i - G_xz^a*F_zy^a
  for(ixy=0 ; ixy<nxy ; ixy++) { X_xye[ixy] = 0.0; }
  for(ia=0 ; ia<na ; ia++)
  {
    zgemm_(&cN,&cN,&nx,&nx,&nx,&neg_one,&(G_xya[nxy*ia]),
           &nx,&(F_xya[nxy*ia]),&nx,&one,X_xye,&nx);
  }
  for(ii=0 ; ii<ni ; ii++)
  {
    zgemm_(&cN,&cN,&nx,&nx,&nx,&one,&(F_xyi[nxy*ii]),
           &nx,&(G_xyi[nxy*ii]),&nx,&one,X_xye,&nx);
  }
  for(ixy=0 ; ixy<nxy ; ixy++) { sigma_xy[ixy] = 2.0*creal(X_xye[ixy]); }
}

//===============
// MAIN FUNCTION
//===============

int main(int argc, char **argv)
{
  int i,n,na,ni,ne,size,mode;
  long int mem, repetition; clock_t ticktock; double time;
  double R,E,E_0,*f0_xy,*V_xy,*epsilon_A,*epsilon_I,*phi_xA,*phi_xI,*sigma_xy;
  double *f0_AI,*X_x,*X_AI,*Y_AI,*X_xI,*Y_xI,*S_xAI,*R_xAI,*Omega_e;
  double complex *Omega_ea2i2,*omega_e,*omega_a,*omega_i,*nabla_ef2;
  double complex *A0_xye,*A_xye,*R_xye,*X_xye,*Y_xye,*G_xya,*G_xyi,*X_ef2;
  double complex *v_xe,*X_xea2,*X_xei2,*F_xya,*F_xyi,*work1,*work2,*work3;
  double complex *nabla_e2f2,*U_e2f2,*W_e2f2,*X_e2f2,*Y_e2f2,*Z_e2f2;
  double complex *X_ea2i2,*X_xef2,*X_xai2,*Y_xea2,*Y_xei2,*X_xyi; int *e_bar;

  // Read the command line arguments
  if(argc < 3)
  {
    printf("<m> <mode> required on the command line\n");
    printf(" <m> = determines the system, H_{4m+2}\n");
    printf(" <mode> = <0> to diagonalize HF matrix\n");
    printf("          <1> for conventional MP2\n");
    printf("          <2> for conventional BRPA inner loop evaluation\n");
    printf("          <3> for conventional BRPA outer loop evaluation\n");
    printf("          <4> for fast MP2\n");
    printf("          <5> for fast BRPA inner loop evaluation\n");
    printf("          <6> for fast BRPA outer loop evaluation\n");
    return 1;
  }
  sscanf(argv[1],"%d",&n);
  sscanf(argv[2],"%d",&mode);
  n = 4*n + 2;

  // Common setup & memory allocations: Hamiltonian & HF mean field
  // V_xy / f0_xy are upper / lower triangle of a (2*n+1)-by-2*n matrix
  V_xy = (double*)malloc(sizeof(double)*(2*n+1)*2*n);
  f0_xy = &(V_xy[1]);
  epsilon_I = (double*)malloc(sizeof(double)*2*n);
  epsilon_A = &(epsilon_I[n]);
  phi_xI = (double*)malloc(sizeof(double)*4*n*n);
  phi_xA = &(phi_xI[2*n*n]);
  mem = 2*n+4*n*n+(2*n+1)*2*n;

  R = R_opt(n,&E_0,f0_xy,V_xy);
  E = construct_H(n,R,&E_0,f0_xy,V_xy);
  size = HF_diagonalize(n,epsilon_I,phi_xI,f0_xy,V_xy);

  // Account for LAPACK temporary workspace in HF calculation
  //  & assign rho_xy a simulated storage cost
  if(mode == HF) { mem += size + n*(2*n+1); }
  // Common memory for algorithms calculating self-energy
  if(mode == MP2_C || mode == OUT_RPA_C || mode == MP2_F || mode == OUT_RPA_F)
  {
    sigma_xy = (double*)malloc(sizeof(double)*4*n*n);
    mem += 4*n*n;
  }
  // Common memory for all conventional algorithms
  if(mode == MP2_C || mode == IN_RPA_C || mode == OUT_RPA_C)
  {
    X_AI = (double*)malloc(sizeof(double)*n*n);
    X_xI = (double*)malloc(sizeof(double)*2*n*n);
    Y_xI = (double*)malloc(sizeof(double)*2*n*n);
    mem += 5*n*n;
  }
  // Memory for conventional MP2-only
  if(mode == MP2_C)
  {
    X_x = (double*)malloc(sizeof(double)*2*n);
    mem += 2*n;
  }
  // Memory for conventional BRPA self-energy calculation
  if(mode == OUT_RPA_C)
  {
    Y_AI = (double*)malloc(sizeof(double)*n*n);
    mem += n*n;
  }
  // Common memory for conventional BRPA calculations
  if(mode == IN_RPA_C || mode == OUT_RPA_C)
  {
    S_xAI = (double*)malloc(sizeof(double)*2*n*n*n);
    R_xAI = (double*)malloc(sizeof(double)*2*n*n*n);
    mem += 4*n*n*n;
    construct_S0(n,phi_xA,phi_xI,S_xAI);
  }
  // Common operation for conventional self-energy calculations
  if(mode == MP2_C || mode == OUT_RPA_C)
  {
    f0_AI = &(f0_xy[n]);
    transform_f0(n,phi_xA,phi_xI,X_xI,f0_xy,f0_AI);
  }
  // Quadrature setup for fast algorithms
  if(mode == MP2_F || mode == IN_RPA_F || mode == OUT_RPA_F)
  {
    // FFTW setup (TEMPORARY, FIX THIS)
    sum_V((double complex*)V_xy,n,NULL,0);
    mem += 6*pow(2,ceil(log(2*n)/log(2)));

    mem += construct_quadrature(Q_TOL,&ne,&na,&ni,epsilon_I[0],epsilon_I[n-1],
                                epsilon_A[0],epsilon_A[n-1],&Omega_e,&omega_e,
                                &Omega_ea2i2,&omega_a,&omega_i);

    G_xya = (double complex*)malloc(sizeof(double complex)*4*n*n*na);
    G_xyi = (double complex*)malloc(sizeof(double complex)*4*n*n*ni);
    mem += 8*n*n*(na+ni);

    A0_xye = (double complex*)malloc(sizeof(double complex)*4*n*n*ne);
    A_xye = (double complex*)malloc(sizeof(double complex)*4*n*n*ne);
    X_xye = (double complex*)malloc(sizeof(double complex)*4*n*n*ne);
    mem += 24*n*n*ne;
    construct_G(n,na,epsilon_I,phi_xI,omega_a,G_xya,X_xye,A_xye);
    construct_G(n,ni,epsilon_I,phi_xI,omega_i,G_xyi,X_xye,A_xye);

    construct_A0(n,ne,na,ni,Omega_ea2i2,G_xya,G_xyi,A0_xye);
    size = 4*n*n*ne;
    for(i=0 ; i<size ; i++) { A_xye[i] = A0_xye[i]; }
  }
  // Memory for fast RPA residual calculation
  if(mode == IN_RPA_F)
  {
    nabla_ef2 = (double complex*)malloc(sizeof(double complex)*(2*ne-1)*ne);
    mem += 2*(2*ne-1)*ne;
    construct_nabla(n,ne,epsilon_A,epsilon_I,omega_e,nabla_ef2,NULL);

    R_xye = (double complex*)malloc(sizeof(double complex)*4*n*n*ne);
    Y_xye = (double complex*)malloc(sizeof(double complex)*4*n*n*ne);
    X_ef2 = (double complex*)malloc(sizeof(double complex)*(2*ne-1)*ne);
    mem += 16*n*n*ne + 2*(2*ne-1)*ne;

    free(Omega_ea2i2); free(G_xya); free(G_xyi);
    mem -= 8*ne*na*ni + 8*n*n*(na+ni);
  }
  // Common memory for fast self-energy calculations
  if(mode == MP2_F || mode == OUT_RPA_F)
  {
    X_xea2 = (double complex*)malloc(sizeof(double complex)*4*n*ne*na);
    X_xei2 = (double complex*)malloc(sizeof(double complex)*4*n*ne*ni);
    F_xya = (double complex*)malloc(sizeof(double complex)*4*n*n*na);
    F_xyi = (double complex*)malloc(sizeof(double complex)*4*n*n*ni);
    v_xe = (double complex*)malloc(sizeof(double complex)*2*n*ne);
    mem += 4*n*ne + 8*n*(ne+n)*(na+ni);

    //extra workspaces for tensor index permutation
    if(na > ni) { size=2*na; } else { size=2*ni; }
    if(2*ne > size) { size=2*ne; }
    if(2*n > size) { size*=2*n; } else { size*=size; }
    work1 = (double complex*)malloc(sizeof(double complex)*4*ne*na*ni);
    work2 = (double complex*)malloc(sizeof(double complex)*size);
    work3 = (double complex*)malloc(sizeof(double complex)*ne*size);
    mem += 8*ne*na*ni + 2*size + 2*ne*size;
  }
  // Memory for fast RPA self-energy calculation
  if(mode == OUT_RPA_F)
  {
    nabla_e2f2 = (double complex*)malloc(sizeof(double complex)*4*ne*ne);
    U_e2f2 = (double complex*)malloc(sizeof(double complex)*4*ne*ne);
    W_e2f2 = (double complex*)malloc(sizeof(double complex)*4*ne*ne);
    X_e2f2 = (double complex*)malloc(sizeof(double complex)*4*ne*ne);
    Y_e2f2 = (double complex*)malloc(sizeof(double complex)*4*ne*ne);
    Z_e2f2 = (double complex*)malloc(sizeof(double complex)*4*ne*ne);
    X_ea2i2 = (double complex*)malloc(sizeof(double complex)*4*ne*na*ni);
    X_xef2 = (double complex*)malloc(sizeof(double complex)*4*n*ne*ne);
    X_xai2 = (double complex*)malloc(sizeof(double complex)*4*n*na*ni);
    Y_xea2 = (double complex*)malloc(sizeof(double complex)*4*n*ne*na);
    Y_xei2 = (double complex*)malloc(sizeof(double complex)*4*n*ne*ni);
    X_xyi = (double complex*)malloc(sizeof(double complex)*4*n*n*ni);
    e_bar = (int*)malloc(sizeof(int)*(2*ne-1));
    mem += 48*ne*ne + 8*ne*na*ni + 2*ne-1;
    mem += 8*n*(ne*ne + na*ni + ne*na + ne*ni + n*ni);

    construct_nabla(n,ne,epsilon_A,epsilon_I,omega_e,NULL,nabla_e2f2);
    e_bar[0] = 0;
    for(i=1 ; i<ne ; i++) { e_bar[i] = i+ne-1; e_bar[i+ne-1] = i; }
  }

  // benchmark: run multiple times if runtime is less than MIN_TIME
  repetition = 1;
  do
  {
    ticktock = clock();
    for(i=0 ; i<repetition ; i++)
    {
      switch(mode)
      {
        case HF:
          HF_diagonalize(n,epsilon_I,phi_xI,f0_xy,V_xy);
          break;
        case MP2_C:
          MP2c(n,f0_AI,V_xy,epsilon_A,epsilon_I,phi_xA,
               phi_xI,X_x,X_AI,X_xI,Y_xI,sigma_xy);
          break;
        case IN_RPA_C:
          inBRPAc(n,V_xy,epsilon_A,epsilon_I,phi_xA,
                  phi_xI,S_xAI,R_xAI,X_AI,X_xI,Y_xI);
          break;
        case OUT_RPA_C:
          outBRPAc(n,f0_AI,V_xy,epsilon_A,epsilon_I,phi_xA,phi_xI,
                   S_xAI,sigma_xy,X_AI,Y_AI,X_xI,Y_xI,R_xAI);
          break;
        case MP2_F:
          MP2f(n,ne,na,ni,work1,work2,work3,Omega_e,Omega_ea2i2,
               f0_xy,V_xy,G_xya,G_xyi,sigma_xy,v_xe,X_xea2,X_xei2,
               A0_xye,A_xye,X_xye,F_xya,F_xyi);
          break;
        case IN_RPA_F:
          inBRPAf(n,ne,omega_e,Omega_e,nabla_ef2,A0_xye,
                  A_xye,R_xye,X_ef2,X_xye,Y_xye);
          break;
        case OUT_RPA_F:
          outBRPAf(n,ne,na,ni,work1,work2,work3,omega_e,Omega_e,nabla_e2f2,
                   Omega_ea2i2,f0_xy,V_xy,A_xye,G_xya,G_xyi,sigma_xy,U_e2f2,
                   W_e2f2,X_e2f2,Y_e2f2,Z_e2f2,X_ea2i2,v_xe,X_xef2,X_xai2,
                   X_xea2,X_xei2,Y_xea2,Y_xei2,A0_xye,X_xye,X_xyi,
                   F_xya,F_xyi,e_bar);
          break;
      }
    }
    time = (double)(clock() - ticktock)/(double)(repetition*CLOCKS_PER_SEC);
    repetition *= 2;
  }while(time*repetition < MIN_TIME);

  // convert mem from #-of-doubles to mebibytes
  printf("n = %d, runtime = %e s, memory = %e MiB\n",n,time,mem*8.0/1048576.0);
  return 1;

  // simple debug printouts
  FILE *ftest;
  int a,x,y,e;
  if(mode == HF)
  {
    ftest = fopen("HF.out","w");
    fprintf(ftest,"%f %f\n",E,R);
    for(i=0 ; i<2*n ; i++)
    { fprintf(ftest,"%d %f\n",i,epsilon_I[i]); }
    for(i=0 ; i<2*n ; i++) for(x=0 ; x<2*n ; x++)
    { fprintf(ftest,"%d %d %f\n",x,i,phi_xI[x+2*n*i]); }
  }
  if(mode == MP2_C)
  {
    ftest = fopen("MP2c.out","w");
    for(y=0 ; y<2*n ; y++) for(x=0 ; x<2*n ; x++)
    { fprintf(ftest,"%d %d %f\n",x,y,sigma_xy[x+2*n*y]); }
  }
  if(mode == IN_RPA_C)
  {
    ftest = fopen("RPAic.out","w");
    for(i=0 ; i<n ; i++) for(a=0 ; a<n ; a++) for(x=0 ; x<2*n ; x++)
    { fprintf(ftest,"%d %d %d %f\n",x,a,i,R_xAI[x+2*n*(a+n*i)]); }
  }
  if(mode == OUT_RPA_C)
  {
    ftest = fopen("RPAoc.out","w");
    for(y=0 ; y<2*n ; y++) for(x=0 ; x<2*n ; x++)
    { fprintf(ftest,"%d %d %f\n",x,y,sigma_xy[x+2*n*y]); }
  }
  if(mode == MP2_F)
  {
    ftest = fopen("MP2f.out","w");
    for(y=0 ; y<2*n ; y++) for(x=0 ; x<2*n ; x++)
    { fprintf(ftest,"%d %d %f\n",x,y,sigma_xy[x+2*n*y]); }
  }
  if(mode == IN_RPA_F)
  {
    ftest = fopen("RPAif.out","w");
    for(e=0 ; e<ne ; e++) for(y=0 ; y<2*n ; y++) for(x=0 ; x<2*n ; x++)
    {
      fprintf(ftest,"%d %d %d %f %f\n",x,y,e,
              creal(R_xye[x+2*n*y+4*n*n*e]),cimag(R_xye[x+2*n*y+4*n*n*e]));
    }
  }
  if(mode == OUT_RPA_F)
  {
    ftest = fopen("RPAof.out","w");
    for(y=0 ; y<2*n ; y++) for(x=0 ; x<2*n ; x++)
    { fprintf(ftest,"%d %d %f\n",x,y,sigma_xy[x+2*n*y]); }
  }
  return 1;
}

